Abelian F-theory Models with Charge-3 and Charge-4 Matter

This paper analyzes U(1) F-theory models admitting matter with charges $q=3$ and $4$. First, we systematically derive a $q=3$ construction that generalizes the previous $q=3$ examples. We argue that U(1) symmetries can be tuned through a procedure reminiscent of the SU(N) and Sp(N) tuning process. For models with $q=3$ matter, the components of the generating section vanish to orders higher than 1 at the charge-3 matter loci. As a result, the Weierstrass models can contain non-UFD structure and thereby deviate from the standard Morrison-Park form. Techniques used to tune SU(N) models on singular divisors allow us to determine the non-UFD structures and derive the $q=3$ tuning from scratch. We also obtain a class of a $q=4$ models by deforming a prior U(1)$\times$U(1) construction. To the author's knowledge, this is the first published F-theory example with charge-4 matter. Finally, we discuss some conjectures regarding models with charges larger than 4.

==> anc/Charge3Model.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     99615,       2217]
NotebookOptionsPosition[     98470,       2181]
NotebookOutlinePosition[     98848,       2198]
CellTagsIndexPosition[     98805,       2195]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Charge Three Model", "Title",
 CellChangeTimes->{{3.715525041976305*^9, 
  3.715525044983715*^9}},ExpressionUUID->"49c8ed61-66ca-4732-84d9-\
21a9094084cf"],

Cell[CellGroupData[{

Cell["Section Components", "Section",
 CellChangeTimes->{{3.715525069553212*^9, 
  3.7155250729293833`*^9}},ExpressionUUID->"8dfcf108-7606-4b4a-851e-\
aba81af08305"],

Cell[BoxData[
 RowBox[{
  RowBox[{"z", "=", 
   RowBox[{
    RowBox[{"b2", " ", 
     SuperscriptBox["\[Eta]a", "2"]}], "+", 
    RowBox[{"2", " ", "b1", " ", "\[Eta]a", " ", "\[Eta]b"}], "+", 
    RowBox[{"b0", " ", 
     SuperscriptBox["\[Eta]b", "2"]}]}]}], ";"}]], "Code",
 CellChangeTimes->{{3.715525080286954*^9, 3.715525086874505*^9}, {
  3.7155334048497477`*^9, 3.715533405712988*^9}, {3.715533528588237*^9, 
  3.715533530542985*^9}, {3.715533607270402*^9, 3.715533607446542*^9}, {
  3.7155336463642387`*^9, 3.715533647636375*^9}, {3.715613633424767*^9, 
  3.715613653339593*^9}},ExpressionUUID->"594b5efd-87fa-473b-a582-\
188089207c80"],

Cell[BoxData[
 RowBox[{
  RowBox[{"x", "=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"t3", " ", 
        SuperscriptBox["\[Eta]a", "3"]}], "+", 
       RowBox[{"\[Eta]b", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "t2", " ", 
           SuperscriptBox["\[Eta]a", "2"]}], "+", 
          RowBox[{"\[Eta]b", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "t1", " ", "\[Eta]a"}], "+", 
             RowBox[{"t0", " ", "\[Eta]b"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
     "2"], "+", 
    RowBox[{
     FractionBox["1", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"b2", " ", 
        SuperscriptBox["\[Eta]a", "2"]}], "+", 
       RowBox[{"\[Eta]b", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "b1", " ", "\[Eta]a"}], "+", 
          RowBox[{"b0", " ", "\[Eta]b"}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"b2", " ", "\[Eta]a"}], "+", 
          RowBox[{"b1", " ", "\[Eta]b"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"t2", " ", 
           SuperscriptBox["\[Eta]a", "2"]}], "+", 
          RowBox[{"\[Eta]b", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "t1", " ", "\[Eta]a"}], "+", 
             RowBox[{"t0", " ", "\[Eta]b"}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"b1", " ", "\[Eta]a"}], "+", 
          RowBox[{"b0", " ", "\[Eta]b"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"t3", " ", 
           SuperscriptBox["\[Eta]a", "2"]}], "+", 
          RowBox[{"\[Eta]b", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "t2", " ", "\[Eta]a"}], "+", 
             RowBox[{"t1", " ", "\[Eta]b"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
     " ", "\[CurlyPhi]"}], "-", 
    RowBox[{
     FractionBox["1", "432"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"b2", " ", 
         SuperscriptBox["\[Eta]a", "2"]}], "+", 
        RowBox[{"\[Eta]b", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "b1", " ", "\[Eta]a"}], "+", 
           RowBox[{"b0", " ", "\[Eta]b"}]}], ")"}]}]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"72", " ", "h2", " ", 
        SuperscriptBox["\[Eta]a", "2"]}], "+", 
       RowBox[{"72", " ", "\[Eta]b", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "h1", " ", "\[Eta]a"}], "+", 
          RowBox[{"h0", " ", "\[Eta]b"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["b1", "2"]}], "+", 
          RowBox[{"b0", " ", "b2"}]}], ")"}], " ", 
        SuperscriptBox["\[CurlyPhi]", "2"]}]}], ")"}]}]}]}], ";"}]], "Code",Ex\
pressionUUID->"447e42ca-1159-4d08-a9c5-d8de810b1fe1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"y", "=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"t3", " ", 
        SuperscriptBox["\[Eta]a", "3"]}], "+", 
       RowBox[{"\[Eta]b", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "t2", " ", 
           SuperscriptBox["\[Eta]a", "2"]}], "+", 
          RowBox[{"\[Eta]b", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "t1", " ", "\[Eta]a"}], "+", 
             RowBox[{"t0", " ", "\[Eta]b"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
     "3"], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"b2", " ", 
         SuperscriptBox["\[Eta]a", "2"]}], "+", 
        RowBox[{"\[Eta]b", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "b1", " ", "\[Eta]a"}], "+", 
           RowBox[{"b0", " ", "\[Eta]b"}]}], ")"}]}]}], ")"}], "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Eta]b", " ", "\[Lambda]0"}], "+", 
       RowBox[{"\[Eta]a", " ", "\[Lambda]1"}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"b2", " ", "t2"}], "-", 
          RowBox[{"b1", " ", "t3"}]}], ")"}], " ", 
        SuperscriptBox["\[Eta]a", "3"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "b2", " ", "t1"}], "+", 
          RowBox[{"b1", " ", "t2"}], "+", 
          RowBox[{"b0", " ", "t3"}]}], ")"}], " ", 
        SuperscriptBox["\[Eta]a", "2"], " ", "\[Eta]b"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"b2", " ", "t0"}], "+", 
          RowBox[{"b1", " ", "t1"}], "-", 
          RowBox[{"2", " ", "b0", " ", "t2"}]}], ")"}], " ", "\[Eta]a", " ", 
        SuperscriptBox["\[Eta]b", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"b1", " ", "t0"}], "-", 
          RowBox[{"b0", " ", "t1"}]}], ")"}], " ", 
        SuperscriptBox["\[Eta]b", "3"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"b2", " ", 
        SuperscriptBox["\[Eta]a", "2"]}], "+", 
       RowBox[{"\[Eta]b", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "b1", " ", "\[Eta]a"}], "+", 
          RowBox[{"b0", " ", "\[Eta]b"}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"t3", " ", 
        SuperscriptBox["\[Eta]a", "3"]}], "+", 
       RowBox[{"\[Eta]b", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "t2", " ", 
           SuperscriptBox["\[Eta]a", "2"]}], "+", 
          RowBox[{"\[Eta]b", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "t1", " ", "\[Eta]a"}], "+", 
             RowBox[{"t0", " ", "\[Eta]b"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
     " ", "\[CurlyPhi]"}], "+", 
    RowBox[{
     FractionBox["1", "96"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"b2", " ", 
         SuperscriptBox["\[Eta]a", "2"]}], "+", 
        RowBox[{"\[Eta]b", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "b1", " ", "\[Eta]a"}], "+", 
           RowBox[{"b0", " ", "\[Eta]b"}]}], ")"}]}]}], ")"}], "3"], " ", 
     "\[CurlyPhi]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"b2", " ", "\[Eta]a"}], "+", 
          RowBox[{"b1", " ", "\[Eta]b"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"h1", " ", "\[Eta]a"}], "+", 
          RowBox[{"h0", " ", "\[Eta]b"}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"b1", " ", "\[Eta]a"}], "+", 
          RowBox[{"b0", " ", "\[Eta]b"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"h2", " ", "\[Eta]a"}], "+", 
          RowBox[{"h1", " ", "\[Eta]b"}]}], ")"}]}], "+", 
       RowBox[{"b2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"t1", " ", "\[Eta]a"}], "+", 
          RowBox[{"t0", " ", "\[Eta]b"}]}], ")"}], " ", "\[CurlyPhi]"}], "-", 
       
       RowBox[{"2", " ", "b1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"t2", " ", "\[Eta]a"}], "+", 
          RowBox[{"t1", " ", "\[Eta]b"}]}], ")"}], " ", "\[CurlyPhi]"}], "+", 
       
       RowBox[{"b0", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"t3", " ", "\[Eta]a"}], "+", 
          RowBox[{"t2", " ", "\[Eta]b"}]}], ")"}], " ", "\[CurlyPhi]"}]}], 
      ")"}]}], "-", 
    RowBox[{
     FractionBox["1", "72"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"b2", " ", 
         SuperscriptBox["\[Eta]a", "2"]}], "+", 
        RowBox[{"\[Eta]b", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "b1", " ", "\[Eta]a"}], "+", 
           RowBox[{"b0", " ", "\[Eta]b"}]}], ")"}]}]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"t3", " ", 
        SuperscriptBox["\[Eta]a", "3"]}], "+", 
       RowBox[{"\[Eta]b", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "t2", " ", 
           SuperscriptBox["\[Eta]a", "2"]}], "+", 
          RowBox[{"\[Eta]b", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "t1", " ", "\[Eta]a"}], "+", 
             RowBox[{"t0", " ", "\[Eta]b"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
     " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"18", " ", "h2", " ", 
        SuperscriptBox["\[Eta]a", "2"]}], "+", 
       RowBox[{"18", " ", "\[Eta]b", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "h1", " ", "\[Eta]a"}], "+", 
          RowBox[{"h0", " ", "\[Eta]b"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["b1", "2"]}], "+", 
          RowBox[{"b0", " ", "b2"}]}], ")"}], " ", 
        SuperscriptBox["\[CurlyPhi]", "2"]}]}], ")"}]}]}]}], ";"}]], "Code",Ex\
pressionUUID->"667d6418-18cf-4307-ba52-5ea76821465e"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Weierstrass Model ", "Section",
 CellChangeTimes->{{3.715533661754615*^9, 
  3.7155336689846373`*^9}},ExpressionUUID->"fe790343-a45e-488a-bb2b-\
5fb8645e9b1d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "=", 
   RowBox[{
    RowBox[{"f2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"b2", " ", 
         SuperscriptBox["\[Eta]a", "2"]}], "+", 
        RowBox[{"2", " ", "b1", " ", "\[Eta]a", " ", "\[Eta]b"}], "+", 
        RowBox[{"b0", " ", 
         SuperscriptBox["\[Eta]b", "2"]}]}], ")"}], "2"]}], "-", 
    RowBox[{
     FractionBox["1", "48"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Eta]b", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"h1", " ", "\[Eta]a"}], "+", 
           RowBox[{"h0", " ", "\[Eta]b"}]}], ")"}]}], "+", 
        RowBox[{"\[Eta]a", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"h2", " ", "\[Eta]a"}], "+", 
           RowBox[{"h1", " ", "\[Eta]b"}]}], ")"}]}]}], ")"}], "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Eta]b", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Eta]b", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"t1", " ", "\[Eta]a"}], "+", 
             RowBox[{"t0", " ", "\[Eta]b"}]}], ")"}]}], "+", 
          RowBox[{"\[Eta]a", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"t2", " ", "\[Eta]a"}], "+", 
             RowBox[{"t1", " ", "\[Eta]b"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"\[Eta]a", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Eta]b", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"t2", " ", "\[Eta]a"}], "+", 
             RowBox[{"t1", " ", "\[Eta]b"}]}], ")"}]}], "+", 
          RowBox[{"\[Eta]a", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"t3", " ", "\[Eta]a"}], "+", 
             RowBox[{"t2", " ", "\[Eta]b"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
     " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Eta]b", " ", "\[Lambda]0"}], "+", 
       RowBox[{"\[Eta]a", " ", "\[Lambda]1"}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "24"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"h2", " ", "\[Eta]a"}], "+", 
          RowBox[{"h1", " ", "\[Eta]b"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Eta]b", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"t1", " ", "\[Eta]a"}], "+", 
             RowBox[{"t0", " ", "\[Eta]b"}]}], ")"}]}], "+", 
          RowBox[{"\[Eta]a", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"t2", " ", "\[Eta]a"}], "+", 
             RowBox[{"t1", " ", "\[Eta]b"}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"h1", " ", "\[Eta]a"}], "+", 
          RowBox[{"h0", " ", "\[Eta]b"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Eta]b", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"t2", " ", "\[Eta]a"}], "+", 
             RowBox[{"t1", " ", "\[Eta]b"}]}], ")"}]}], "+", 
          RowBox[{"\[Eta]a", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"t3", " ", "\[Eta]a"}], "+", 
             RowBox[{"t2", " ", "\[Eta]b"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
     " ", "\[CurlyPhi]"}], "-", 
    RowBox[{
     FractionBox["1", "864"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["b1", "2"], "-", 
       RowBox[{"b0", " ", "b2"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Eta]b", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"h1", " ", "\[Eta]a"}], "+", 
          RowBox[{"h0", " ", "\[Eta]b"}]}], ")"}]}], "+", 
       RowBox[{"\[Eta]a", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"h2", " ", "\[Eta]a"}], "+", 
          RowBox[{"h1", " ", "\[Eta]b"}]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["\[CurlyPhi]", "2"]}], "-", 
    RowBox[{
     FractionBox["1", "48"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"t2", " ", "\[Eta]a"}], "+", 
          RowBox[{"t1", " ", "\[Eta]b"}]}], ")"}], "2"], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"t1", " ", "\[Eta]a"}], "+", 
          RowBox[{"t0", " ", "\[Eta]b"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"t3", " ", "\[Eta]a"}], "+", 
          RowBox[{"t2", " ", "\[Eta]b"}]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["\[CurlyPhi]", "2"]}], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "b2"}], " ", "t1"}], "+", 
           RowBox[{"2", " ", "b1", " ", "t2"}], "-", 
           RowBox[{"b0", " ", "t3"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"b1", " ", "\[Eta]a"}], "+", 
           RowBox[{"b0", " ", "\[Eta]b"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"b2", " ", "t0"}], "-", 
           RowBox[{"2", " ", "b1", " ", "t1"}], "+", 
           RowBox[{"b0", " ", "t2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"b2", " ", "\[Eta]a"}], "+", 
           RowBox[{"b1", " ", "\[Eta]b"}]}], ")"}]}]}], ")"}], " ", 
      SuperscriptBox["\[CurlyPhi]", "3"]}], "1728"], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["b1", "2"], "-", 
         RowBox[{"b0", " ", "b2"}]}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyPhi]", "4"]}], "62208"], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"b2", " ", 
        SuperscriptBox["\[Eta]a", "2"]}], "+", 
       RowBox[{"2", " ", "b1", " ", "\[Eta]a", " ", "\[Eta]b"}], "+", 
       RowBox[{"b0", " ", 
        SuperscriptBox["\[Eta]b", "2"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "12"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"b2", " ", "\[Eta]a"}], "+", 
             RowBox[{"b1", " ", "\[Eta]b"}]}], ")"}], " ", "\[Lambda]0"}], 
          "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"b1", " ", "\[Eta]a"}], "+", 
             RowBox[{"b0", " ", "\[Eta]b"}]}], ")"}], " ", "\[Lambda]1"}]}], 
         ")"}], " ", "\[CurlyPhi]"}], "-", 
       RowBox[{
        FractionBox["1", "576"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"b2", " ", "h0"}], "-", 
          RowBox[{"2", " ", "b1", " ", "h1"}], "+", 
          RowBox[{"b0", " ", "h2"}]}], ")"}], " ", 
        SuperscriptBox["\[CurlyPhi]", "2"]}]}], ")"}]}]}]}], ";"}]], "Code",
 CellChangeTimes->{{3.7155336744981956`*^9, 3.715533675913299*^9}, {
  3.7155359861177683`*^9, 
  3.715535988270578*^9}},ExpressionUUID->"70eae3ba-ddb9-4215-a4c0-\
3dec3ef35834"],

Cell[BoxData[
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{
    FractionBox["1", "40310784"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"6718464", " ", 
       SuperscriptBox["b2", "2"], " ", "f2", " ", "h2", " ", 
       SuperscriptBox["\[Eta]a", "6"]}], "+", 
      RowBox[{"46656", " ", 
       SuperscriptBox["h2", "3"], " ", 
       SuperscriptBox["\[Eta]a", "6"]}], "-", 
      RowBox[{"40310784", " ", "f2", " ", 
       SuperscriptBox["t3", "2"], " ", 
       SuperscriptBox["\[Eta]a", "6"]}], "+", 
      RowBox[{"13436928", " ", 
       SuperscriptBox["b2", "2"], " ", "f2", " ", "h1", " ", 
       SuperscriptBox["\[Eta]a", "5"], " ", "\[Eta]b"}], "+", 
      RowBox[{"26873856", " ", "b1", " ", "b2", " ", "f2", " ", "h2", " ", 
       SuperscriptBox["\[Eta]a", "5"], " ", "\[Eta]b"}], "+", 
      RowBox[{"279936", " ", "h1", " ", 
       SuperscriptBox["h2", "2"], " ", 
       SuperscriptBox["\[Eta]a", "5"], " ", "\[Eta]b"}], "-", 
      RowBox[{"241864704", " ", "f2", " ", "t2", " ", "t3", " ", 
       SuperscriptBox["\[Eta]a", "5"], " ", "\[Eta]b"}], "+", 
      RowBox[{"6718464", " ", 
       SuperscriptBox["b2", "2"], " ", "f2", " ", "h0", " ", 
       SuperscriptBox["\[Eta]a", "4"], " ", 
       SuperscriptBox["\[Eta]b", "2"]}], "+", 
      RowBox[{"53747712", " ", "b1", " ", "b2", " ", "f2", " ", "h1", " ", 
       SuperscriptBox["\[Eta]a", "4"], " ", 
       SuperscriptBox["\[Eta]b", "2"]}], "+", 
      RowBox[{"26873856", " ", 
       SuperscriptBox["b1", "2"], " ", "f2", " ", "h2", " ", 
       SuperscriptBox["\[Eta]a", "4"], " ", 
       SuperscriptBox["\[Eta]b", "2"]}], "+", 
      RowBox[{"13436928", " ", "b0", " ", "b2", " ", "f2", " ", "h2", " ", 
       SuperscriptBox["\[Eta]a", "4"], " ", 
       SuperscriptBox["\[Eta]b", "2"]}], "+", 
      RowBox[{"559872", " ", 
       SuperscriptBox["h1", "2"], " ", "h2", " ", 
       SuperscriptBox["\[Eta]a", "4"], " ", 
       SuperscriptBox["\[Eta]b", "2"]}], "+", 
      RowBox[{"139968", " ", "h0", " ", 
       SuperscriptBox["h2", "2"], " ", 
       SuperscriptBox["\[Eta]a", "4"], " ", 
       SuperscriptBox["\[Eta]b", "2"]}], "-", 
      RowBox[{"362797056", " ", "f2", " ", 
       SuperscriptBox["t2", "2"], " ", 
       SuperscriptBox["\[Eta]a", "4"], " ", 
       SuperscriptBox["\[Eta]b", "2"]}], "-", 
      RowBox[{"241864704", " ", "f2", " ", "t1", " ", "t3", " ", 
       SuperscriptBox["\[Eta]a", "4"], " ", 
       SuperscriptBox["\[Eta]b", "2"]}], "+", 
      RowBox[{"26873856", " ", "b1", " ", "b2", " ", "f2", " ", "h0", " ", 
       SuperscriptBox["\[Eta]a", "3"], " ", 
       SuperscriptBox["\[Eta]b", "3"]}], "+", 
      RowBox[{"53747712", " ", 
       SuperscriptBox["b1", "2"], " ", "f2", " ", "h1", " ", 
       SuperscriptBox["\[Eta]a", "3"], " ", 
       SuperscriptBox["\[Eta]b", "3"]}], "+", 
      RowBox[{"26873856", " ", "b0", " ", "b2", " ", "f2", " ", "h1", " ", 
       SuperscriptBox["\[Eta]a", "3"], " ", 
       SuperscriptBox["\[Eta]b", "3"]}], "+", 
      RowBox[{"373248", " ", 
       SuperscriptBox["h1", "3"], " ", 
       SuperscriptBox["\[Eta]a", "3"], " ", 
       SuperscriptBox["\[Eta]b", "3"]}], "+", 
      RowBox[{"26873856", " ", "b0", " ", "b1", " ", "f2", " ", "h2", " ", 
       SuperscriptBox["\[Eta]a", "3"], " ", 
       SuperscriptBox["\[Eta]b", "3"]}], "+", 
      RowBox[{"559872", " ", "h0", " ", "h1", " ", "h2", " ", 
       SuperscriptBox["\[Eta]a", "3"], " ", 
       SuperscriptBox["\[Eta]b", "3"]}], "-", 
      RowBox[{"725594112", " ", "f2", " ", "t1", " ", "t2", " ", 
       SuperscriptBox["\[Eta]a", "3"], " ", 
       SuperscriptBox["\[Eta]b", "3"]}], "-", 
      RowBox[{"80621568", " ", "f2", " ", "t0", " ", "t3", " ", 
       SuperscriptBox["\[Eta]a", "3"], " ", 
       SuperscriptBox["\[Eta]b", "3"]}], "+", 
      RowBox[{"26873856", " ", 
       SuperscriptBox["b1", "2"], " ", "f2", " ", "h0", " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", 
       SuperscriptBox["\[Eta]b", "4"]}], "+", 
      RowBox[{"13436928", " ", "b0", " ", "b2", " ", "f2", " ", "h0", " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", 
       SuperscriptBox["\[Eta]b", "4"]}], "+", 
      RowBox[{"53747712", " ", "b0", " ", "b1", " ", "f2", " ", "h1", " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", 
       SuperscriptBox["\[Eta]b", "4"]}], "+", 
      RowBox[{"559872", " ", "h0", " ", 
       SuperscriptBox["h1", "2"], " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", 
       SuperscriptBox["\[Eta]b", "4"]}], "+", 
      RowBox[{"6718464", " ", 
       SuperscriptBox["b0", "2"], " ", "f2", " ", "h2", " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", 
       SuperscriptBox["\[Eta]b", "4"]}], "+", 
      RowBox[{"139968", " ", 
       SuperscriptBox["h0", "2"], " ", "h2", " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", 
       SuperscriptBox["\[Eta]b", "4"]}], "-", 
      RowBox[{"362797056", " ", "f2", " ", 
       SuperscriptBox["t1", "2"], " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", 
       SuperscriptBox["\[Eta]b", "4"]}], "-", 
      RowBox[{"241864704", " ", "f2", " ", "t0", " ", "t2", " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", 
       SuperscriptBox["\[Eta]b", "4"]}], "+", 
      RowBox[{
      "26873856", " ", "b0", " ", "b1", " ", "f2", " ", "h0", " ", "\[Eta]a", 
       " ", 
       SuperscriptBox["\[Eta]b", "5"]}], "+", 
      RowBox[{"13436928", " ", 
       SuperscriptBox["b0", "2"], " ", "f2", " ", "h1", " ", "\[Eta]a", " ", 
       SuperscriptBox["\[Eta]b", "5"]}], "+", 
      RowBox[{"279936", " ", 
       SuperscriptBox["h0", "2"], " ", "h1", " ", "\[Eta]a", " ", 
       SuperscriptBox["\[Eta]b", "5"]}], "-", 
      RowBox[{
      "241864704", " ", "f2", " ", "t0", " ", "t1", " ", "\[Eta]a", " ", 
       SuperscriptBox["\[Eta]b", "5"]}], "+", 
      RowBox[{"6718464", " ", 
       SuperscriptBox["b0", "2"], " ", "f2", " ", "h0", " ", 
       SuperscriptBox["\[Eta]b", "6"]}], "+", 
      RowBox[{"46656", " ", 
       SuperscriptBox["h0", "3"], " ", 
       SuperscriptBox["\[Eta]b", "6"]}], "-", 
      RowBox[{"40310784", " ", "f2", " ", 
       SuperscriptBox["t0", "2"], " ", 
       SuperscriptBox["\[Eta]b", "6"]}], "-", 
      RowBox[{"3359232", " ", "h2", " ", "t3", " ", 
       SuperscriptBox["\[Eta]a", "5"], " ", "\[Eta]b", " ", "\[Lambda]0"}], 
      "-", 
      RowBox[{"10077696", " ", "h2", " ", "t2", " ", 
       SuperscriptBox["\[Eta]a", "4"], " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", "\[Lambda]0"}], "-", 
      RowBox[{"6718464", " ", "h1", " ", "t3", " ", 
       SuperscriptBox["\[Eta]a", "4"], " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", "\[Lambda]0"}], "-", 
      RowBox[{"10077696", " ", "h2", " ", "t1", " ", 
       SuperscriptBox["\[Eta]a", "3"], " ", 
       SuperscriptBox["\[Eta]b", "3"], " ", "\[Lambda]0"}], "-", 
      RowBox[{"20155392", " ", "h1", " ", "t2", " ", 
       SuperscriptBox["\[Eta]a", "3"], " ", 
       SuperscriptBox["\[Eta]b", "3"], " ", "\[Lambda]0"}], "-", 
      RowBox[{"3359232", " ", "h0", " ", "t3", " ", 
       SuperscriptBox["\[Eta]a", "3"], " ", 
       SuperscriptBox["\[Eta]b", "3"], " ", "\[Lambda]0"}], "-", 
      RowBox[{"3359232", " ", "h2", " ", "t0", " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", 
       SuperscriptBox["\[Eta]b", "4"], " ", "\[Lambda]0"}], "-", 
      RowBox[{"20155392", " ", "h1", " ", "t1", " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", 
       SuperscriptBox["\[Eta]b", "4"], " ", "\[Lambda]0"}], "-", 
      RowBox[{"10077696", " ", "h0", " ", "t2", " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", 
       SuperscriptBox["\[Eta]b", "4"], " ", "\[Lambda]0"}], "-", 
      RowBox[{"6718464", " ", "h1", " ", "t0", " ", "\[Eta]a", " ", 
       SuperscriptBox["\[Eta]b", "5"], " ", "\[Lambda]0"}], "-", 
      RowBox[{"10077696", " ", "h0", " ", "t1", " ", "\[Eta]a", " ", 
       SuperscriptBox["\[Eta]b", "5"], " ", "\[Lambda]0"}], "-", 
      RowBox[{"3359232", " ", "h0", " ", "t0", " ", 
       SuperscriptBox["\[Eta]b", "6"], " ", "\[Lambda]0"}], "+", 
      RowBox[{"10077696", " ", 
       SuperscriptBox["b2", "2"], " ", 
       SuperscriptBox["\[Eta]a", "4"], " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", 
       SuperscriptBox["\[Lambda]0", "2"]}], "+", 
      RowBox[{"40310784", " ", "b1", " ", "b2", " ", 
       SuperscriptBox["\[Eta]a", "3"], " ", 
       SuperscriptBox["\[Eta]b", "3"], " ", 
       SuperscriptBox["\[Lambda]0", "2"]}], "+", 
      RowBox[{"40310784", " ", 
       SuperscriptBox["b1", "2"], " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", 
       SuperscriptBox["\[Eta]b", "4"], " ", 
       SuperscriptBox["\[Lambda]0", "2"]}], "+", 
      RowBox[{"20155392", " ", "b0", " ", "b2", " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", 
       SuperscriptBox["\[Eta]b", "4"], " ", 
       SuperscriptBox["\[Lambda]0", "2"]}], "+", 
      RowBox[{"40310784", " ", "b0", " ", "b1", " ", "\[Eta]a", " ", 
       SuperscriptBox["\[Eta]b", "5"], " ", 
       SuperscriptBox["\[Lambda]0", "2"]}], "+", 
      RowBox[{"10077696", " ", 
       SuperscriptBox["b0", "2"], " ", 
       SuperscriptBox["\[Eta]b", "6"], " ", 
       SuperscriptBox["\[Lambda]0", "2"]}], "-", 
      RowBox[{"3359232", " ", "h2", " ", "t3", " ", 
       SuperscriptBox["\[Eta]a", "6"], " ", "\[Lambda]1"}], "-", 
      RowBox[{"10077696", " ", "h2", " ", "t2", " ", 
       SuperscriptBox["\[Eta]a", "5"], " ", "\[Eta]b", " ", "\[Lambda]1"}], 
      "-", 
      RowBox[{"6718464", " ", "h1", " ", "t3", " ", 
       SuperscriptBox["\[Eta]a", "5"], " ", "\[Eta]b", " ", "\[Lambda]1"}], 
      "-", 
      RowBox[{"10077696", " ", "h2", " ", "t1", " ", 
       SuperscriptBox["\[Eta]a", "4"], " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", "\[Lambda]1"}], "-", 
      RowBox[{"20155392", " ", "h1", " ", "t2", " ", 
       SuperscriptBox["\[Eta]a", "4"], " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", "\[Lambda]1"}], "-", 
      RowBox[{"3359232", " ", "h0", " ", "t3", " ", 
       SuperscriptBox["\[Eta]a", "4"], " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", "\[Lambda]1"}], "-", 
      RowBox[{"3359232", " ", "h2", " ", "t0", " ", 
       SuperscriptBox["\[Eta]a", "3"], " ", 
       SuperscriptBox["\[Eta]b", "3"], " ", "\[Lambda]1"}], "-", 
      RowBox[{"20155392", " ", "h1", " ", "t1", " ", 
       SuperscriptBox["\[Eta]a", "3"], " ", 
       SuperscriptBox["\[Eta]b", "3"], " ", "\[Lambda]1"}], "-", 
      RowBox[{"10077696", " ", "h0", " ", "t2", " ", 
       SuperscriptBox["\[Eta]a", "3"], " ", 
       SuperscriptBox["\[Eta]b", "3"], " ", "\[Lambda]1"}], "-", 
      RowBox[{"6718464", " ", "h1", " ", "t0", " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", 
       SuperscriptBox["\[Eta]b", "4"], " ", "\[Lambda]1"}], "-", 
      RowBox[{"10077696", " ", "h0", " ", "t1", " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", 
       SuperscriptBox["\[Eta]b", "4"], " ", "\[Lambda]1"}], "-", 
      RowBox[{"3359232", " ", "h0", " ", "t0", " ", "\[Eta]a", " ", 
       SuperscriptBox["\[Eta]b", "5"], " ", "\[Lambda]1"}], "+", 
      RowBox[{"20155392", " ", 
       SuperscriptBox["b2", "2"], " ", 
       SuperscriptBox["\[Eta]a", "5"], " ", "\[Eta]b", " ", "\[Lambda]0", " ",
        "\[Lambda]1"}], "+", 
      RowBox[{"80621568", " ", "b1", " ", "b2", " ", 
       SuperscriptBox["\[Eta]a", "4"], " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", "\[Lambda]0", " ", "\[Lambda]1"}],
       "+", 
      RowBox[{"80621568", " ", 
       SuperscriptBox["b1", "2"], " ", 
       SuperscriptBox["\[Eta]a", "3"], " ", 
       SuperscriptBox["\[Eta]b", "3"], " ", "\[Lambda]0", " ", "\[Lambda]1"}],
       "+", 
      RowBox[{"40310784", " ", "b0", " ", "b2", " ", 
       SuperscriptBox["\[Eta]a", "3"], " ", 
       SuperscriptBox["\[Eta]b", "3"], " ", "\[Lambda]0", " ", "\[Lambda]1"}],
       "+", 
      RowBox[{"80621568", " ", "b0", " ", "b1", " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", 
       SuperscriptBox["\[Eta]b", "4"], " ", "\[Lambda]0", " ", "\[Lambda]1"}],
       "+", 
      RowBox[{"20155392", " ", 
       SuperscriptBox["b0", "2"], " ", "\[Eta]a", " ", 
       SuperscriptBox["\[Eta]b", "5"], " ", "\[Lambda]0", " ", "\[Lambda]1"}],
       "+", 
      RowBox[{"10077696", " ", 
       SuperscriptBox["b2", "2"], " ", 
       SuperscriptBox["\[Eta]a", "6"], " ", 
       SuperscriptBox["\[Lambda]1", "2"]}], "+", 
      RowBox[{"40310784", " ", "b1", " ", "b2", " ", 
       SuperscriptBox["\[Eta]a", "5"], " ", "\[Eta]b", " ", 
       SuperscriptBox["\[Lambda]1", "2"]}], "+", 
      RowBox[{"40310784", " ", 
       SuperscriptBox["b1", "2"], " ", 
       SuperscriptBox["\[Eta]a", "4"], " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", 
       SuperscriptBox["\[Lambda]1", "2"]}], "+", 
      RowBox[{"20155392", " ", "b0", " ", "b2", " ", 
       SuperscriptBox["\[Eta]a", "4"], " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", 
       SuperscriptBox["\[Lambda]1", "2"]}], "+", 
      RowBox[{"40310784", " ", "b0", " ", "b1", " ", 
       SuperscriptBox["\[Eta]a", "3"], " ", 
       SuperscriptBox["\[Eta]b", "3"], " ", 
       SuperscriptBox["\[Lambda]1", "2"]}], "+", 
      RowBox[{"10077696", " ", 
       SuperscriptBox["b0", "2"], " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", 
       SuperscriptBox["\[Eta]b", "4"], " ", 
       SuperscriptBox["\[Lambda]1", "2"]}], "-", 
      RowBox[{"6718464", " ", 
       SuperscriptBox["b2", "2"], " ", "f2", " ", "t2", " ", 
       SuperscriptBox["\[Eta]a", "5"], " ", "\[CurlyPhi]"}], "-", 
      RowBox[{"139968", " ", 
       SuperscriptBox["h2", "2"], " ", "t2", " ", 
       SuperscriptBox["\[Eta]a", "5"], " ", "\[CurlyPhi]"}], "+", 
      RowBox[{"6718464", " ", "b1", " ", "b2", " ", "f2", " ", "t3", " ", 
       SuperscriptBox["\[Eta]a", "5"], " ", "\[CurlyPhi]"}], "+", 
      RowBox[{"139968", " ", "h1", " ", "h2", " ", "t3", " ", 
       SuperscriptBox["\[Eta]a", "5"], " ", "\[CurlyPhi]"}], "-", 
      RowBox[{"13436928", " ", 
       SuperscriptBox["b2", "2"], " ", "f2", " ", "t1", " ", 
       SuperscriptBox["\[Eta]a", "4"], " ", "\[Eta]b", " ", "\[CurlyPhi]"}], 
      "-", 
      RowBox[{"279936", " ", 
       SuperscriptBox["h2", "2"], " ", "t1", " ", 
       SuperscriptBox["\[Eta]a", "4"], " ", "\[Eta]b", " ", "\[CurlyPhi]"}], 
      "-", 
      RowBox[{"6718464", " ", "b1", " ", "b2", " ", "f2", " ", "t2", " ", 
       SuperscriptBox["\[Eta]a", "4"], " ", "\[Eta]b", " ", "\[CurlyPhi]"}], 
      "-", 
      RowBox[{"139968", " ", "h1", " ", "h2", " ", "t2", " ", 
       SuperscriptBox["\[Eta]a", "4"], " ", "\[Eta]b", " ", "\[CurlyPhi]"}], 
      "+", 
      RowBox[{"13436928", " ", 
       SuperscriptBox["b1", "2"], " ", "f2", " ", "t3", " ", 
       SuperscriptBox["\[Eta]a", "4"], " ", "\[Eta]b", " ", "\[CurlyPhi]"}], 
      "+", 
      RowBox[{"6718464", " ", "b0", " ", "b2", " ", "f2", " ", "t3", " ", 
       SuperscriptBox["\[Eta]a", "4"], " ", "\[Eta]b", " ", "\[CurlyPhi]"}], 
      "+", 
      RowBox[{"279936", " ", 
       SuperscriptBox["h1", "2"], " ", "t3", " ", 
       SuperscriptBox["\[Eta]a", "4"], " ", "\[Eta]b", " ", "\[CurlyPhi]"}], 
      "+", 
      RowBox[{"139968", " ", "h0", " ", "h2", " ", "t3", " ", 
       SuperscriptBox["\[Eta]a", "4"], " ", "\[Eta]b", " ", "\[CurlyPhi]"}], 
      "-", 
      RowBox[{"6718464", " ", 
       SuperscriptBox["b2", "2"], " ", "f2", " ", "t0", " ", 
       SuperscriptBox["\[Eta]a", "3"], " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", "\[CurlyPhi]"}], "-", 
      RowBox[{"139968", " ", 
       SuperscriptBox["h2", "2"], " ", "t0", " ", 
       SuperscriptBox["\[Eta]a", "3"], " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", "\[CurlyPhi]"}], "-", 
      RowBox[{"33592320", " ", "b1", " ", "b2", " ", "f2", " ", "t1", " ", 
       SuperscriptBox["\[Eta]a", "3"], " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", "\[CurlyPhi]"}], "-", 
      RowBox[{"699840", " ", "h1", " ", "h2", " ", "t1", " ", 
       SuperscriptBox["\[Eta]a", "3"], " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", "\[CurlyPhi]"}], "+", 
      RowBox[{"13436928", " ", 
       SuperscriptBox["b1", "2"], " ", "f2", " ", "t2", " ", 
       SuperscriptBox["\[Eta]a", "3"], " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", "\[CurlyPhi]"}], "+", 
      RowBox[{"6718464", " ", "b0", " ", "b2", " ", "f2", " ", "t2", " ", 
       SuperscriptBox["\[Eta]a", "3"], " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", "\[CurlyPhi]"}], "+", 
      RowBox[{"279936", " ", 
       SuperscriptBox["h1", "2"], " ", "t2", " ", 
       SuperscriptBox["\[Eta]a", "3"], " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", "\[CurlyPhi]"}], "+", 
      RowBox[{"139968", " ", "h0", " ", "h2", " ", "t2", " ", 
       SuperscriptBox["\[Eta]a", "3"], " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", "\[CurlyPhi]"}], "+", 
      RowBox[{"20155392", " ", "b0", " ", "b1", " ", "f2", " ", "t3", " ", 
       SuperscriptBox["\[Eta]a", "3"], " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", "\[CurlyPhi]"}], "+", 
      RowBox[{"419904", " ", "h0", " ", "h1", " ", "t3", " ", 
       SuperscriptBox["\[Eta]a", "3"], " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", "\[CurlyPhi]"}], "-", 
      RowBox[{"20155392", " ", "b1", " ", "b2", " ", "f2", " ", "t0", " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", 
       SuperscriptBox["\[Eta]b", "3"], " ", "\[CurlyPhi]"}], "-", 
      RowBox[{"419904", " ", "h1", " ", "h2", " ", "t0", " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", 
       SuperscriptBox["\[Eta]b", "3"], " ", "\[CurlyPhi]"}], "-", 
      RowBox[{"13436928", " ", 
       SuperscriptBox["b1", "2"], " ", "f2", " ", "t1", " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", 
       SuperscriptBox["\[Eta]b", "3"], " ", "\[CurlyPhi]"}], "-", 
      RowBox[{"6718464", " ", "b0", " ", "b2", " ", "f2", " ", "t1", " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", 
       SuperscriptBox["\[Eta]b", "3"], " ", "\[CurlyPhi]"}], "-", 
      RowBox[{"279936", " ", 
       SuperscriptBox["h1", "2"], " ", "t1", " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", 
       SuperscriptBox["\[Eta]b", "3"], " ", "\[CurlyPhi]"}], "-", 
      RowBox[{"139968", " ", "h0", " ", "h2", " ", "t1", " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", 
       SuperscriptBox["\[Eta]b", "3"], " ", "\[CurlyPhi]"}], "+", 
      RowBox[{"33592320", " ", "b0", " ", "b1", " ", "f2", " ", "t2", " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", 
       SuperscriptBox["\[Eta]b", "3"], " ", "\[CurlyPhi]"}], "+", 
      RowBox[{"699840", " ", "h0", " ", "h1", " ", "t2", " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", 
       SuperscriptBox["\[Eta]b", "3"], " ", "\[CurlyPhi]"}], "+", 
      RowBox[{"6718464", " ", 
       SuperscriptBox["b0", "2"], " ", "f2", " ", "t3", " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", 
       SuperscriptBox["\[Eta]b", "3"], " ", "\[CurlyPhi]"}], "+", 
      RowBox[{"139968", " ", 
       SuperscriptBox["h0", "2"], " ", "t3", " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", 
       SuperscriptBox["\[Eta]b", "3"], " ", "\[CurlyPhi]"}], "-", 
      RowBox[{"13436928", " ", 
       SuperscriptBox["b1", "2"], " ", "f2", " ", "t0", " ", "\[Eta]a", " ", 
       SuperscriptBox["\[Eta]b", "4"], " ", "\[CurlyPhi]"}], "-", 
      RowBox[{
      "6718464", " ", "b0", " ", "b2", " ", "f2", " ", "t0", " ", "\[Eta]a", 
       " ", 
       SuperscriptBox["\[Eta]b", "4"], " ", "\[CurlyPhi]"}], "-", 
      RowBox[{"279936", " ", 
       SuperscriptBox["h1", "2"], " ", "t0", " ", "\[Eta]a", " ", 
       SuperscriptBox["\[Eta]b", "4"], " ", "\[CurlyPhi]"}], "-", 
      RowBox[{
      "139968", " ", "h0", " ", "h2", " ", "t0", " ", "\[Eta]a", " ", 
       SuperscriptBox["\[Eta]b", "4"], " ", "\[CurlyPhi]"}], "+", 
      RowBox[{
      "6718464", " ", "b0", " ", "b1", " ", "f2", " ", "t1", " ", "\[Eta]a", 
       " ", 
       SuperscriptBox["\[Eta]b", "4"], " ", "\[CurlyPhi]"}], "+", 
      RowBox[{
      "139968", " ", "h0", " ", "h1", " ", "t1", " ", "\[Eta]a", " ", 
       SuperscriptBox["\[Eta]b", "4"], " ", "\[CurlyPhi]"}], "+", 
      RowBox[{"13436928", " ", 
       SuperscriptBox["b0", "2"], " ", "f2", " ", "t2", " ", "\[Eta]a", " ", 
       SuperscriptBox["\[Eta]b", "4"], " ", "\[CurlyPhi]"}], "+", 
      RowBox[{"279936", " ", 
       SuperscriptBox["h0", "2"], " ", "t2", " ", "\[Eta]a", " ", 
       SuperscriptBox["\[Eta]b", "4"], " ", "\[CurlyPhi]"}], "-", 
      RowBox[{"6718464", " ", "b0", " ", "b1", " ", "f2", " ", "t0", " ", 
       SuperscriptBox["\[Eta]b", "5"], " ", "\[CurlyPhi]"}], "-", 
      RowBox[{"139968", " ", "h0", " ", "h1", " ", "t0", " ", 
       SuperscriptBox["\[Eta]b", "5"], " ", "\[CurlyPhi]"}], "+", 
      RowBox[{"6718464", " ", 
       SuperscriptBox["b0", "2"], " ", "f2", " ", "t1", " ", 
       SuperscriptBox["\[Eta]b", "5"], " ", "\[CurlyPhi]"}], "+", 
      RowBox[{"139968", " ", 
       SuperscriptBox["h0", "2"], " ", "t1", " ", 
       SuperscriptBox["\[Eta]b", "5"], " ", "\[CurlyPhi]"}], "+", 
      RowBox[{"559872", " ", 
       SuperscriptBox["b2", "2"], " ", "h2", " ", 
       SuperscriptBox["\[Eta]a", "5"], " ", "\[Lambda]0", " ", 
       "\[CurlyPhi]"}], "-", 
      RowBox[{"3359232", " ", 
       SuperscriptBox["t3", "2"], " ", 
       SuperscriptBox["\[Eta]a", "5"], " ", "\[Lambda]0", " ", 
       "\[CurlyPhi]"}], "+", 
      RowBox[{"279936", " ", 
       SuperscriptBox["b2", "2"], " ", "h1", " ", 
       SuperscriptBox["\[Eta]a", "4"], " ", "\[Eta]b", " ", "\[Lambda]0", " ",
        "\[CurlyPhi]"}], "+", 
      RowBox[{"2519424", " ", "b1", " ", "b2", " ", "h2", " ", 
       SuperscriptBox["\[Eta]a", "4"], " ", "\[Eta]b", " ", "\[Lambda]0", " ",
        "\[CurlyPhi]"}], "-", 
      RowBox[{"16796160", " ", "t2", " ", "t3", " ", 
       SuperscriptBox["\[Eta]a", "4"], " ", "\[Eta]b", " ", "\[Lambda]0", " ",
        "\[CurlyPhi]"}], "-", 
      RowBox[{"279936", " ", 
       SuperscriptBox["b2", "2"], " ", "h0", " ", 
       SuperscriptBox["\[Eta]a", "3"], " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", "\[Lambda]0", " ", 
       "\[CurlyPhi]"}], "+", 
      RowBox[{"1679616", " ", "b1", " ", "b2", " ", "h1", " ", 
       SuperscriptBox["\[Eta]a", "3"], " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", "\[Lambda]0", " ", 
       "\[CurlyPhi]"}], "+", 
      RowBox[{"2799360", " ", 
       SuperscriptBox["b1", "2"], " ", "h2", " ", 
       SuperscriptBox["\[Eta]a", "3"], " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", "\[Lambda]0", " ", 
       "\[CurlyPhi]"}], "+", 
      RowBox[{"1399680", " ", "b0", " ", "b2", " ", "h2", " ", 
       SuperscriptBox["\[Eta]a", "3"], " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", "\[Lambda]0", " ", 
       "\[CurlyPhi]"}], "-", 
      RowBox[{"20155392", " ", 
       SuperscriptBox["t2", "2"], " ", 
       SuperscriptBox["\[Eta]a", "3"], " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", "\[Lambda]0", " ", 
       "\[CurlyPhi]"}], "-", 
      RowBox[{"13436928", " ", "t1", " ", "t3", " ", 
       SuperscriptBox["\[Eta]a", "3"], " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", "\[Lambda]0", " ", 
       "\[CurlyPhi]"}], "-", 
      RowBox[{"839808", " ", "b1", " ", "b2", " ", "h0", " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", 
       SuperscriptBox["\[Eta]b", "3"], " ", "\[Lambda]0", " ", 
       "\[CurlyPhi]"}], "+", 
      RowBox[{"2239488", " ", 
       SuperscriptBox["b1", "2"], " ", "h1", " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", 
       SuperscriptBox["\[Eta]b", "3"], " ", "\[Lambda]0", " ", 
       "\[CurlyPhi]"}], "+", 
      RowBox[{"1119744", " ", "b0", " ", "b2", " ", "h1", " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", 
       SuperscriptBox["\[Eta]b", "3"], " ", "\[Lambda]0", " ", 
       "\[CurlyPhi]"}], "+", 
      RowBox[{"3079296", " ", "b0", " ", "b1", " ", "h2", " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", 
       SuperscriptBox["\[Eta]b", "3"], " ", "\[Lambda]0", " ", 
       "\[CurlyPhi]"}], "-", 
      RowBox[{"30233088", " ", "t1", " ", "t2", " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", 
       SuperscriptBox["\[Eta]b", "3"], " ", "\[Lambda]0", " ", 
       "\[CurlyPhi]"}], "-", 
      RowBox[{"3359232", " ", "t0", " ", "t3", " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", 
       SuperscriptBox["\[Eta]b", "3"], " ", "\[Lambda]0", " ", 
       "\[CurlyPhi]"}], "-", 
      RowBox[{"559872", " ", 
       SuperscriptBox["b1", "2"], " ", "h0", " ", "\[Eta]a", " ", 
       SuperscriptBox["\[Eta]b", "4"], " ", "\[Lambda]0", " ", 
       "\[CurlyPhi]"}], "-", 
      RowBox[{
      "279936", " ", "b0", " ", "b2", " ", "h0", " ", "\[Eta]a", " ", 
       SuperscriptBox["\[Eta]b", "4"], " ", "\[Lambda]0", " ", 
       "\[CurlyPhi]"}], "+", 
      RowBox[{"2799360", " ", "b0", " ", "b1", " ", "h1", " ", "\[Eta]a", " ", 
       SuperscriptBox["\[Eta]b", "4"], " ", "\[Lambda]0", " ", 
       "\[CurlyPhi]"}], "+", 
      RowBox[{"839808", " ", 
       SuperscriptBox["b0", "2"], " ", "h2", " ", "\[Eta]a", " ", 
       SuperscriptBox["\[Eta]b", "4"], " ", "\[Lambda]0", " ", 
       "\[CurlyPhi]"}], "-", 
      RowBox[{"10077696", " ", 
       SuperscriptBox["t1", "2"], " ", "\[Eta]a", " ", 
       SuperscriptBox["\[Eta]b", "4"], " ", "\[Lambda]0", " ", 
       "\[CurlyPhi]"}], "-", 
      RowBox[{"6718464", " ", "t0", " ", "t2", " ", "\[Eta]a", " ", 
       SuperscriptBox["\[Eta]b", "4"], " ", "\[Lambda]0", " ", 
       "\[CurlyPhi]"}], "-", 
      RowBox[{"279936", " ", "b0", " ", "b1", " ", "h0", " ", 
       SuperscriptBox["\[Eta]b", "5"], " ", "\[Lambda]0", " ", 
       "\[CurlyPhi]"}], "+", 
      RowBox[{"839808", " ", 
       SuperscriptBox["b0", "2"], " ", "h1", " ", 
       SuperscriptBox["\[Eta]b", "5"], " ", "\[Lambda]0", " ", 
       "\[CurlyPhi]"}], "-", 
      RowBox[{"3359232", " ", "t0", " ", "t1", " ", 
       SuperscriptBox["\[Eta]b", "5"], " ", "\[Lambda]0", " ", 
       "\[CurlyPhi]"}], "-", 
      RowBox[{"839808", " ", 
       SuperscriptBox["b2", "2"], " ", "h1", " ", 
       SuperscriptBox["\[Eta]a", "5"], " ", "\[Lambda]1", " ", 
       "\[CurlyPhi]"}], "+", 
      RowBox[{"279936", " ", "b1", " ", "b2", " ", "h2", " ", 
       SuperscriptBox["\[Eta]a", "5"], " ", "\[Lambda]1", " ", 
       "\[CurlyPhi]"}], "+", 
      RowBox[{"3359232", " ", "t2", " ", "t3", " ", 
       SuperscriptBox["\[Eta]a", "5"], " ", "\[Lambda]1", " ", 
       "\[CurlyPhi]"}], "-", 
      RowBox[{"839808", " ", 
       SuperscriptBox["b2", "2"], " ", "h0", " ", 
       SuperscriptBox["\[Eta]a", "4"], " ", "\[Eta]b", " ", "\[Lambda]1", " ",
        "\[CurlyPhi]"}], "-", 
      RowBox[{"2799360", " ", "b1", " ", "b2", " ", "h1", " ", 
       SuperscriptBox["\[Eta]a", "4"], " ", "\[Eta]b", " ", "\[Lambda]1", " ",
        "\[CurlyPhi]"}], "+", 
      RowBox[{"559872", " ", 
       SuperscriptBox["b1", "2"], " ", "h2", " ", 
       SuperscriptBox["\[Eta]a", "4"], " ", "\[Eta]b", " ", "\[Lambda]1", " ",
        "\[CurlyPhi]"}], "+", 
      RowBox[{"279936", " ", "b0", " ", "b2", " ", "h2", " ", 
       SuperscriptBox["\[Eta]a", "4"], " ", "\[Eta]b", " ", "\[Lambda]1", " ",
        "\[CurlyPhi]"}], "+", 
      RowBox[{"10077696", " ", 
       SuperscriptBox["t2", "2"], " ", 
       SuperscriptBox["\[Eta]a", "4"], " ", "\[Eta]b", " ", "\[Lambda]1", " ",
        "\[CurlyPhi]"}], "+", 
      RowBox[{"6718464", " ", "t1", " ", "t3", " ", 
       SuperscriptBox["\[Eta]a", "4"], " ", "\[Eta]b", " ", "\[Lambda]1", " ",
        "\[CurlyPhi]"}], "-", 
      RowBox[{"3079296", " ", "b1", " ", "b2", " ", "h0", " ", 
       SuperscriptBox["\[Eta]a", "3"], " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", "\[Lambda]1", " ", 
       "\[CurlyPhi]"}], "-", 
      RowBox[{"2239488", " ", 
       SuperscriptBox["b1", "2"], " ", "h1", " ", 
       SuperscriptBox["\[Eta]a", "3"], " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", "\[Lambda]1", " ", 
       "\[CurlyPhi]"}], "-", 
      RowBox[{"1119744", " ", "b0", " ", "b2", " ", "h1", " ", 
       SuperscriptBox["\[Eta]a", "3"], " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", "\[Lambda]1", " ", 
       "\[CurlyPhi]"}], "+", 
      RowBox[{"839808", " ", "b0", " ", "b1", " ", "h2", " ", 
       SuperscriptBox["\[Eta]a", "3"], " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", "\[Lambda]1", " ", 
       "\[CurlyPhi]"}], "+", 
      RowBox[{"30233088", " ", "t1", " ", "t2", " ", 
       SuperscriptBox["\[Eta]a", "3"], " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", "\[Lambda]1", " ", 
       "\[CurlyPhi]"}], "+", 
      RowBox[{"3359232", " ", "t0", " ", "t3", " ", 
       SuperscriptBox["\[Eta]a", "3"], " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", "\[Lambda]1", " ", 
       "\[CurlyPhi]"}], "-", 
      RowBox[{"2799360", " ", 
       SuperscriptBox["b1", "2"], " ", "h0", " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", 
       SuperscriptBox["\[Eta]b", "3"], " ", "\[Lambda]1", " ", 
       "\[CurlyPhi]"}], "-", 
      RowBox[{"1399680", " ", "b0", " ", "b2", " ", "h0", " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", 
       SuperscriptBox["\[Eta]b", "3"], " ", "\[Lambda]1", " ", 
       "\[CurlyPhi]"}], "-", 
      RowBox[{"1679616", " ", "b0", " ", "b1", " ", "h1", " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", 
       SuperscriptBox["\[Eta]b", "3"], " ", "\[Lambda]1", " ", 
       "\[CurlyPhi]"}], "+", 
      RowBox[{"279936", " ", 
       SuperscriptBox["b0", "2"], " ", "h2", " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", 
       SuperscriptBox["\[Eta]b", "3"], " ", "\[Lambda]1", " ", 
       "\[CurlyPhi]"}], "+", 
      RowBox[{"20155392", " ", 
       SuperscriptBox["t1", "2"], " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", 
       SuperscriptBox["\[Eta]b", "3"], " ", "\[Lambda]1", " ", 
       "\[CurlyPhi]"}], "+", 
      RowBox[{"13436928", " ", "t0", " ", "t2", " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", 
       SuperscriptBox["\[Eta]b", "3"], " ", "\[Lambda]1", " ", 
       "\[CurlyPhi]"}], "-", 
      RowBox[{"2519424", " ", "b0", " ", "b1", " ", "h0", " ", "\[Eta]a", " ", 
       SuperscriptBox["\[Eta]b", "4"], " ", "\[Lambda]1", " ", 
       "\[CurlyPhi]"}], "-", 
      RowBox[{"279936", " ", 
       SuperscriptBox["b0", "2"], " ", "h1", " ", "\[Eta]a", " ", 
       SuperscriptBox["\[Eta]b", "4"], " ", "\[Lambda]1", " ", 
       "\[CurlyPhi]"}], "+", 
      RowBox[{"16796160", " ", "t0", " ", "t1", " ", "\[Eta]a", " ", 
       SuperscriptBox["\[Eta]b", "4"], " ", "\[Lambda]1", " ", 
       "\[CurlyPhi]"}], "-", 
      RowBox[{"559872", " ", 
       SuperscriptBox["b0", "2"], " ", "h0", " ", 
       SuperscriptBox["\[Eta]b", "5"], " ", "\[Lambda]1", " ", 
       "\[CurlyPhi]"}], "+", 
      RowBox[{"3359232", " ", 
       SuperscriptBox["t0", "2"], " ", 
       SuperscriptBox["\[Eta]b", "5"], " ", "\[Lambda]1", " ", 
       "\[CurlyPhi]"}], "-", 
      RowBox[{"93312", " ", 
       SuperscriptBox["b1", "2"], " ", 
       SuperscriptBox["b2", "2"], " ", "f2", " ", 
       SuperscriptBox["\[Eta]a", "4"], " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "+", 
      RowBox[{"93312", " ", "b0", " ", 
       SuperscriptBox["b2", "3"], " ", "f2", " ", 
       SuperscriptBox["\[Eta]a", "4"], " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "+", 
      RowBox[{"17496", " ", 
       SuperscriptBox["b2", "2"], " ", 
       SuperscriptBox["h1", "2"], " ", 
       SuperscriptBox["\[Eta]a", "4"], " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "-", 
      RowBox[{"11664", " ", 
       SuperscriptBox["b2", "2"], " ", "h0", " ", "h2", " ", 
       SuperscriptBox["\[Eta]a", "4"], " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "-", 
      RowBox[{"11664", " ", "b1", " ", "b2", " ", "h1", " ", "h2", " ", 
       SuperscriptBox["\[Eta]a", "4"], " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "+", 
      RowBox[{"3888", " ", 
       SuperscriptBox["b1", "2"], " ", 
       SuperscriptBox["h2", "2"], " ", 
       SuperscriptBox["\[Eta]a", "4"], " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "+", 
      RowBox[{"1944", " ", "b0", " ", "b2", " ", 
       SuperscriptBox["h2", "2"], " ", 
       SuperscriptBox["\[Eta]a", "4"], " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "+", 
      RowBox[{"139968", " ", "h2", " ", 
       SuperscriptBox["t2", "2"], " ", 
       SuperscriptBox["\[Eta]a", "4"], " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "-", 
      RowBox[{"69984", " ", "h2", " ", "t1", " ", "t3", " ", 
       SuperscriptBox["\[Eta]a", "4"], " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "-", 
      RowBox[{"139968", " ", "h1", " ", "t2", " ", "t3", " ", 
       SuperscriptBox["\[Eta]a", "4"], " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "+", 
      RowBox[{"69984", " ", "h0", " ", 
       SuperscriptBox["t3", "2"], " ", 
       SuperscriptBox["\[Eta]a", "4"], " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "-", 
      RowBox[{"373248", " ", 
       SuperscriptBox["b1", "3"], " ", "b2", " ", "f2", " ", 
       SuperscriptBox["\[Eta]a", "3"], " ", "\[Eta]b", " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "+", 
      RowBox[{"373248", " ", "b0", " ", "b1", " ", 
       SuperscriptBox["b2", "2"], " ", "f2", " ", 
       SuperscriptBox["\[Eta]a", "3"], " ", "\[Eta]b", " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "+", 
      RowBox[{"11664", " ", 
       SuperscriptBox["b2", "2"], " ", "h0", " ", "h1", " ", 
       SuperscriptBox["\[Eta]a", "3"], " ", "\[Eta]b", " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "+", 
      RowBox[{"46656", " ", "b1", " ", "b2", " ", 
       SuperscriptBox["h1", "2"], " ", 
       SuperscriptBox["\[Eta]a", "3"], " ", "\[Eta]b", " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "-", 
      RowBox[{"58320", " ", "b1", " ", "b2", " ", "h0", " ", "h2", " ", 
       SuperscriptBox["\[Eta]a", "3"], " ", "\[Eta]b", " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "-", 
      RowBox[{"7776", " ", 
       SuperscriptBox["b1", "2"], " ", "h1", " ", "h2", " ", 
       SuperscriptBox["\[Eta]a", "3"], " ", "\[Eta]b", " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "-", 
      RowBox[{"3888", " ", "b0", " ", "b2", " ", "h1", " ", "h2", " ", 
       SuperscriptBox["\[Eta]a", "3"], " ", "\[Eta]b", " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "+", 
      RowBox[{"11664", " ", "b0", " ", "b1", " ", 
       SuperscriptBox["h2", "2"], " ", 
       SuperscriptBox["\[Eta]a", "3"], " ", "\[Eta]b", " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "+", 
      RowBox[{"349920", " ", "h2", " ", "t1", " ", "t2", " ", 
       SuperscriptBox["\[Eta]a", "3"], " ", "\[Eta]b", " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "-", 
      RowBox[{"139968", " ", "h1", " ", 
       SuperscriptBox["t2", "2"], " ", 
       SuperscriptBox["\[Eta]a", "3"], " ", "\[Eta]b", " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "-", 
      RowBox[{"69984", " ", "h2", " ", "t0", " ", "t3", " ", 
       SuperscriptBox["\[Eta]a", "3"], " ", "\[Eta]b", " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "-", 
      RowBox[{"419904", " ", "h1", " ", "t1", " ", "t3", " ", 
       SuperscriptBox["\[Eta]a", "3"], " ", "\[Eta]b", " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "+", 
      RowBox[{"279936", " ", "h0", " ", "t2", " ", "t3", " ", 
       SuperscriptBox["\[Eta]a", "3"], " ", "\[Eta]b", " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "-", 
      RowBox[{"373248", " ", 
       SuperscriptBox["b1", "4"], " ", "f2", " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "+", 
      RowBox[{"186624", " ", "b0", " ", 
       SuperscriptBox["b1", "2"], " ", "b2", " ", "f2", " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "+", 
      RowBox[{"186624", " ", 
       SuperscriptBox["b0", "2"], " ", 
       SuperscriptBox["b2", "2"], " ", "f2", " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "+", 
      RowBox[{"5832", " ", 
       SuperscriptBox["b2", "2"], " ", 
       SuperscriptBox["h0", "2"], " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "+", 
      RowBox[{"11664", " ", "b1", " ", "b2", " ", "h0", " ", "h1", " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "+", 
      RowBox[{"38880", " ", 
       SuperscriptBox["b1", "2"], " ", 
       SuperscriptBox["h1", "2"], " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "+", 
      RowBox[{"19440", " ", "b0", " ", "b2", " ", 
       SuperscriptBox["h1", "2"], " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "-", 
      RowBox[{"62208", " ", 
       SuperscriptBox["b1", "2"], " ", "h0", " ", "h2", " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "-", 
      RowBox[{"31104", " ", "b0", " ", "b2", " ", "h0", " ", "h2", " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "+", 
      RowBox[{"11664", " ", "b0", " ", "b1", " ", "h1", " ", "h2", " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "+", 
      RowBox[{"5832", " ", 
       SuperscriptBox["b0", "2"], " ", 
       SuperscriptBox["h2", "2"], " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "+", 
      RowBox[{"349920", " ", "h2", " ", 
       SuperscriptBox["t1", "2"], " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "+", 
      RowBox[{"69984", " ", "h2", " ", "t0", " ", "t2", " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "-", 
      RowBox[{"559872", " ", "h1", " ", "t1", " ", "t2", " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "+", 
      RowBox[{"349920", " ", "h0", " ", 
       SuperscriptBox["t2", "2"], " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "-", 
      RowBox[{"279936", " ", "h1", " ", "t0", " ", "t3", " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "+", 
      RowBox[{"69984", " ", "h0", " ", "t1", " ", "t3", " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "-", 
      RowBox[{"373248", " ", "b0", " ", 
       SuperscriptBox["b1", "3"], " ", "f2", " ", "\[Eta]a", " ", 
       SuperscriptBox["\[Eta]b", "3"], " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "+", 
      RowBox[{"373248", " ", 
       SuperscriptBox["b0", "2"], " ", "b1", " ", "b2", " ", "f2", " ", 
       "\[Eta]a", " ", 
       SuperscriptBox["\[Eta]b", "3"], " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "+", 
      RowBox[{"11664", " ", "b1", " ", "b2", " ", 
       SuperscriptBox["h0", "2"], " ", "\[Eta]a", " ", 
       SuperscriptBox["\[Eta]b", "3"], " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "-", 
      RowBox[{"7776", " ", 
       SuperscriptBox["b1", "2"], " ", "h0", " ", "h1", " ", "\[Eta]a", " ", 
       SuperscriptBox["\[Eta]b", "3"], " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "-", 
      RowBox[{
      "3888", " ", "b0", " ", "b2", " ", "h0", " ", "h1", " ", "\[Eta]a", " ", 
       SuperscriptBox["\[Eta]b", "3"], " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "+", 
      RowBox[{"46656", " ", "b0", " ", "b1", " ", 
       SuperscriptBox["h1", "2"], " ", "\[Eta]a", " ", 
       SuperscriptBox["\[Eta]b", "3"], " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "-", 
      RowBox[{
      "58320", " ", "b0", " ", "b1", " ", "h0", " ", "h2", " ", "\[Eta]a", 
       " ", 
       SuperscriptBox["\[Eta]b", "3"], " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "+", 
      RowBox[{"11664", " ", 
       SuperscriptBox["b0", "2"], " ", "h1", " ", "h2", " ", "\[Eta]a", " ", 
       SuperscriptBox["\[Eta]b", "3"], " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "+", 
      RowBox[{
      "279936", " ", "h2", " ", "t0", " ", "t1", " ", "\[Eta]a", " ", 
       SuperscriptBox["\[Eta]b", "3"], " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "-", 
      RowBox[{"139968", " ", "h1", " ", 
       SuperscriptBox["t1", "2"], " ", "\[Eta]a", " ", 
       SuperscriptBox["\[Eta]b", "3"], " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "-", 
      RowBox[{
      "419904", " ", "h1", " ", "t0", " ", "t2", " ", "\[Eta]a", " ", 
       SuperscriptBox["\[Eta]b", "3"], " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "+", 
      RowBox[{
      "349920", " ", "h0", " ", "t1", " ", "t2", " ", "\[Eta]a", " ", 
       SuperscriptBox["\[Eta]b", "3"], " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "-", 
      RowBox[{"69984", " ", "h0", " ", "t0", " ", "t3", " ", "\[Eta]a", " ", 
       SuperscriptBox["\[Eta]b", "3"], " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "-", 
      RowBox[{"93312", " ", 
       SuperscriptBox["b0", "2"], " ", 
       SuperscriptBox["b1", "2"], " ", "f2", " ", 
       SuperscriptBox["\[Eta]b", "4"], " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "+", 
      RowBox[{"93312", " ", 
       SuperscriptBox["b0", "3"], " ", "b2", " ", "f2", " ", 
       SuperscriptBox["\[Eta]b", "4"], " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "+", 
      RowBox[{"3888", " ", 
       SuperscriptBox["b1", "2"], " ", 
       SuperscriptBox["h0", "2"], " ", 
       SuperscriptBox["\[Eta]b", "4"], " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "+", 
      RowBox[{"1944", " ", "b0", " ", "b2", " ", 
       SuperscriptBox["h0", "2"], " ", 
       SuperscriptBox["\[Eta]b", "4"], " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "-", 
      RowBox[{"11664", " ", "b0", " ", "b1", " ", "h0", " ", "h1", " ", 
       SuperscriptBox["\[Eta]b", "4"], " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "+", 
      RowBox[{"17496", " ", 
       SuperscriptBox["b0", "2"], " ", 
       SuperscriptBox["h1", "2"], " ", 
       SuperscriptBox["\[Eta]b", "4"], " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "-", 
      RowBox[{"11664", " ", 
       SuperscriptBox["b0", "2"], " ", "h0", " ", "h2", " ", 
       SuperscriptBox["\[Eta]b", "4"], " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "+", 
      RowBox[{"69984", " ", "h2", " ", 
       SuperscriptBox["t0", "2"], " ", 
       SuperscriptBox["\[Eta]b", "4"], " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "-", 
      RowBox[{"139968", " ", "h1", " ", "t0", " ", "t1", " ", 
       SuperscriptBox["\[Eta]b", "4"], " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "+", 
      RowBox[{"139968", " ", "h0", " ", 
       SuperscriptBox["t1", "2"], " ", 
       SuperscriptBox["\[Eta]b", "4"], " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "-", 
      RowBox[{"69984", " ", "h0", " ", "t0", " ", "t2", " ", 
       SuperscriptBox["\[Eta]b", "4"], " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "-", 
      RowBox[{"559872", " ", 
       SuperscriptBox["b2", "2"], " ", "t2", " ", 
       SuperscriptBox["\[Eta]a", "4"], " ", "\[Lambda]0", " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "+", 
      RowBox[{"559872", " ", "b1", " ", "b2", " ", "t3", " ", 
       SuperscriptBox["\[Eta]a", "4"], " ", "\[Lambda]0", " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "-", 
      RowBox[{"699840", " ", 
       SuperscriptBox["b2", "2"], " ", "t1", " ", 
       SuperscriptBox["\[Eta]a", "3"], " ", "\[Eta]b", " ", "\[Lambda]0", " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "-", 
      RowBox[{"839808", " ", "b1", " ", "b2", " ", "t2", " ", 
       SuperscriptBox["\[Eta]a", "3"], " ", "\[Eta]b", " ", "\[Lambda]0", " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "+", 
      RowBox[{"1026432", " ", 
       SuperscriptBox["b1", "2"], " ", "t3", " ", 
       SuperscriptBox["\[Eta]a", "3"], " ", "\[Eta]b", " ", "\[Lambda]0", " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "+", 
      RowBox[{"513216", " ", "b0", " ", "b2", " ", "t3", " ", 
       SuperscriptBox["\[Eta]a", "3"], " ", "\[Eta]b", " ", "\[Lambda]0", " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "-", 
      RowBox[{"139968", " ", 
       SuperscriptBox["b2", "2"], " ", "t0", " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", "\[Lambda]0", " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "-", 
      RowBox[{"1679616", " ", "b1", " ", "b2", " ", "t1", " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", "\[Lambda]0", " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "+", 
      RowBox[{"279936", " ", 
       SuperscriptBox["b1", "2"], " ", "t2", " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", "\[Lambda]0", " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "+", 
      RowBox[{"139968", " ", "b0", " ", "b2", " ", "t2", " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", "\[Lambda]0", " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "+", 
      RowBox[{"1399680", " ", "b0", " ", "b1", " ", "t3", " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", "\[Lambda]0", " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "-", 
      RowBox[{
      "279936", " ", "b1", " ", "b2", " ", "t0", " ", "\[Eta]a", " ", 
       SuperscriptBox["\[Eta]b", "3"], " ", "\[Lambda]0", " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "-", 
      RowBox[{"839808", " ", 
       SuperscriptBox["b1", "2"], " ", "t1", " ", "\[Eta]a", " ", 
       SuperscriptBox["\[Eta]b", "3"], " ", "\[Lambda]0", " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "-", 
      RowBox[{
      "419904", " ", "b0", " ", "b2", " ", "t1", " ", "\[Eta]a", " ", 
       SuperscriptBox["\[Eta]b", "3"], " ", "\[Lambda]0", " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "+", 
      RowBox[{"1119744", " ", "b0", " ", "b1", " ", "t2", " ", "\[Eta]a", " ", 
       SuperscriptBox["\[Eta]b", "3"], " ", "\[Lambda]0", " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "+", 
      RowBox[{"419904", " ", 
       SuperscriptBox["b0", "2"], " ", "t3", " ", "\[Eta]a", " ", 
       SuperscriptBox["\[Eta]b", "3"], " ", "\[Lambda]0", " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "-", 
      RowBox[{"93312", " ", 
       SuperscriptBox["b1", "2"], " ", "t0", " ", 
       SuperscriptBox["\[Eta]b", "4"], " ", "\[Lambda]0", " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "-", 
      RowBox[{"46656", " ", "b0", " ", "b2", " ", "t0", " ", 
       SuperscriptBox["\[Eta]b", "4"], " ", "\[Lambda]0", " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "-", 
      RowBox[{"279936", " ", "b0", " ", "b1", " ", "t1", " ", 
       SuperscriptBox["\[Eta]b", "4"], " ", "\[Lambda]0", " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "+", 
      RowBox[{"419904", " ", 
       SuperscriptBox["b0", "2"], " ", "t2", " ", 
       SuperscriptBox["\[Eta]b", "4"], " ", "\[Lambda]0", " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "+", 
      RowBox[{"419904", " ", 
       SuperscriptBox["b2", "2"], " ", "t1", " ", 
       SuperscriptBox["\[Eta]a", "4"], " ", "\[Lambda]1", " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "-", 
      RowBox[{"279936", " ", "b1", " ", "b2", " ", "t2", " ", 
       SuperscriptBox["\[Eta]a", "4"], " ", "\[Lambda]1", " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "-", 
      RowBox[{"93312", " ", 
       SuperscriptBox["b1", "2"], " ", "t3", " ", 
       SuperscriptBox["\[Eta]a", "4"], " ", "\[Lambda]1", " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "-", 
      RowBox[{"46656", " ", "b0", " ", "b2", " ", "t3", " ", 
       SuperscriptBox["\[Eta]a", "4"], " ", "\[Lambda]1", " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "+", 
      RowBox[{"419904", " ", 
       SuperscriptBox["b2", "2"], " ", "t0", " ", 
       SuperscriptBox["\[Eta]a", "3"], " ", "\[Eta]b", " ", "\[Lambda]1", " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "+", 
      RowBox[{"1119744", " ", "b1", " ", "b2", " ", "t1", " ", 
       SuperscriptBox["\[Eta]a", "3"], " ", "\[Eta]b", " ", "\[Lambda]1", " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "-", 
      RowBox[{"839808", " ", 
       SuperscriptBox["b1", "2"], " ", "t2", " ", 
       SuperscriptBox["\[Eta]a", "3"], " ", "\[Eta]b", " ", "\[Lambda]1", " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "-", 
      RowBox[{"419904", " ", "b0", " ", "b2", " ", "t2", " ", 
       SuperscriptBox["\[Eta]a", "3"], " ", "\[Eta]b", " ", "\[Lambda]1", " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "-", 
      RowBox[{"279936", " ", "b0", " ", "b1", " ", "t3", " ", 
       SuperscriptBox["\[Eta]a", "3"], " ", "\[Eta]b", " ", "\[Lambda]1", " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "+", 
      RowBox[{"1399680", " ", "b1", " ", "b2", " ", "t0", " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", "\[Lambda]1", " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "+", 
      RowBox[{"279936", " ", 
       SuperscriptBox["b1", "2"], " ", "t1", " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", "\[Lambda]1", " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "+", 
      RowBox[{"139968", " ", "b0", " ", "b2", " ", "t1", " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", "\[Lambda]1", " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "-", 
      RowBox[{"1679616", " ", "b0", " ", "b1", " ", "t2", " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", "\[Lambda]1", " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "-", 
      RowBox[{"139968", " ", 
       SuperscriptBox["b0", "2"], " ", "t3", " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", "\[Lambda]1", " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "+", 
      RowBox[{"1026432", " ", 
       SuperscriptBox["b1", "2"], " ", "t0", " ", "\[Eta]a", " ", 
       SuperscriptBox["\[Eta]b", "3"], " ", "\[Lambda]1", " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "+", 
      RowBox[{
      "513216", " ", "b0", " ", "b2", " ", "t0", " ", "\[Eta]a", " ", 
       SuperscriptBox["\[Eta]b", "3"], " ", "\[Lambda]1", " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "-", 
      RowBox[{
      "839808", " ", "b0", " ", "b1", " ", "t1", " ", "\[Eta]a", " ", 
       SuperscriptBox["\[Eta]b", "3"], " ", "\[Lambda]1", " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "-", 
      RowBox[{"699840", " ", 
       SuperscriptBox["b0", "2"], " ", "t2", " ", "\[Eta]a", " ", 
       SuperscriptBox["\[Eta]b", "3"], " ", "\[Lambda]1", " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "+", 
      RowBox[{"559872", " ", "b0", " ", "b1", " ", "t0", " ", 
       SuperscriptBox["\[Eta]b", "4"], " ", "\[Lambda]1", " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "-", 
      RowBox[{"559872", " ", 
       SuperscriptBox["b0", "2"], " ", "t1", " ", 
       SuperscriptBox["\[Eta]b", "4"], " ", "\[Lambda]1", " ", 
       SuperscriptBox["\[CurlyPhi]", "2"]}], "+", 
      RowBox[{"3888", " ", 
       SuperscriptBox["b2", "2"], " ", "h2", " ", "t0", " ", 
       SuperscriptBox["\[Eta]a", "3"], " ", 
       SuperscriptBox["\[CurlyPhi]", "3"]}], "-", 
      RowBox[{"17496", " ", 
       SuperscriptBox["b2", "2"], " ", "h1", " ", "t1", " ", 
       SuperscriptBox["\[Eta]a", "3"], " ", 
       SuperscriptBox["\[CurlyPhi]", "3"]}], "+", 
      RowBox[{"5832", " ", "b1", " ", "b2", " ", "h2", " ", "t1", " ", 
       SuperscriptBox["\[Eta]a", "3"], " ", 
       SuperscriptBox["\[CurlyPhi]", "3"]}], "+", 
      RowBox[{"11664", " ", 
       SuperscriptBox["b2", "2"], " ", "h0", " ", "t2", " ", 
       SuperscriptBox["\[Eta]a", "3"], " ", 
       SuperscriptBox["\[CurlyPhi]", "3"]}], "+", 
      RowBox[{"11664", " ", "b1", " ", "b2", " ", "h1", " ", "t2", " ", 
       SuperscriptBox["\[Eta]a", "3"], " ", 
       SuperscriptBox["\[CurlyPhi]", "3"]}], "-", 
      RowBox[{"7776", " ", 
       SuperscriptBox["b1", "2"], " ", "h2", " ", "t2", " ", 
       SuperscriptBox["\[Eta]a", "3"], " ", 
       SuperscriptBox["\[CurlyPhi]", "3"]}], "-", 
      RowBox[{"3888", " ", "b0", " ", "b2", " ", "h2", " ", "t2", " ", 
       SuperscriptBox["\[Eta]a", "3"], " ", 
       SuperscriptBox["\[CurlyPhi]", "3"]}], "-", 
      RowBox[{"46656", " ", 
       SuperscriptBox["t2", "3"], " ", 
       SuperscriptBox["\[Eta]a", "3"], " ", 
       SuperscriptBox["\[CurlyPhi]", "3"]}], "-", 
      RowBox[{"11664", " ", "b1", " ", "b2", " ", "h0", " ", "t3", " ", 
       SuperscriptBox["\[Eta]a", "3"], " ", 
       SuperscriptBox["\[CurlyPhi]", "3"]}], "+", 
      RowBox[{"3888", " ", 
       SuperscriptBox["b1", "2"], " ", "h1", " ", "t3", " ", 
       SuperscriptBox["\[Eta]a", "3"], " ", 
       SuperscriptBox["\[CurlyPhi]", "3"]}], "+", 
      RowBox[{"1944", " ", "b0", " ", "b2", " ", "h1", " ", "t3", " ", 
       SuperscriptBox["\[Eta]a", "3"], " ", 
       SuperscriptBox["\[CurlyPhi]", "3"]}], "+", 
      RowBox[{"1944", " ", "b0", " ", "b1", " ", "h2", " ", "t3", " ", 
       SuperscriptBox["\[Eta]a", "3"], " ", 
       SuperscriptBox["\[CurlyPhi]", "3"]}], "+", 
      RowBox[{"69984", " ", "t1", " ", "t2", " ", "t3", " ", 
       SuperscriptBox["\[Eta]a", "3"], " ", 
       SuperscriptBox["\[CurlyPhi]", "3"]}], "-", 
      RowBox[{"23328", " ", "t0", " ", 
       SuperscriptBox["t3", "2"], " ", 
       SuperscriptBox["\[Eta]a", "3"], " ", 
       SuperscriptBox["\[CurlyPhi]", "3"]}], "-", 
      RowBox[{"9720", " ", 
       SuperscriptBox["b2", "2"], " ", "h1", " ", "t0", " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", "\[Eta]b", " ", 
       SuperscriptBox["\[CurlyPhi]", "3"]}], "+", 
      RowBox[{"21384", " ", "b1", " ", "b2", " ", "h2", " ", "t0", " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", "\[Eta]b", " ", 
       SuperscriptBox["\[CurlyPhi]", "3"]}], "+", 
      RowBox[{"5832", " ", 
       SuperscriptBox["b2", "2"], " ", "h0", " ", "t1", " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", "\[Eta]b", " ", 
       SuperscriptBox["\[CurlyPhi]", "3"]}], "-", 
      RowBox[{"34992", " ", "b1", " ", "b2", " ", "h1", " ", "t1", " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", "\[Eta]b", " ", 
       SuperscriptBox["\[CurlyPhi]", "3"]}], "-", 
      RowBox[{"3888", " ", 
       SuperscriptBox["b1", "2"], " ", "h2", " ", "t1", " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", "\[Eta]b", " ", 
       SuperscriptBox["\[CurlyPhi]", "3"]}], "-", 
      RowBox[{"1944", " ", "b0", " ", "b2", " ", "h2", " ", "t1", " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", "\[Eta]b", " ", 
       SuperscriptBox["\[CurlyPhi]", "3"]}], "+", 
      RowBox[{"23328", " ", "b1", " ", "b2", " ", "h0", " ", "t2", " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", "\[Eta]b", " ", 
       SuperscriptBox["\[CurlyPhi]", "3"]}], "+", 
      RowBox[{"19440", " ", 
       SuperscriptBox["b1", "2"], " ", "h1", " ", "t2", " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", "\[Eta]b", " ", 
       SuperscriptBox["\[CurlyPhi]", "3"]}], "+", 
      RowBox[{"9720", " ", "b0", " ", "b2", " ", "h1", " ", "t2", " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", "\[Eta]b", " ", 
       SuperscriptBox["\[CurlyPhi]", "3"]}], "-", 
      RowBox[{"17496", " ", "b0", " ", "b1", " ", "h2", " ", "t2", " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", "\[Eta]b", " ", 
       SuperscriptBox["\[CurlyPhi]", "3"]}], "-", 
      RowBox[{"69984", " ", "t1", " ", 
       SuperscriptBox["t2", "2"], " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", "\[Eta]b", " ", 
       SuperscriptBox["\[CurlyPhi]", "3"]}], "-", 
      RowBox[{"19440", " ", 
       SuperscriptBox["b1", "2"], " ", "h0", " ", "t3", " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", "\[Eta]b", " ", 
       SuperscriptBox["\[CurlyPhi]", "3"]}], "-", 
      RowBox[{"9720", " ", "b0", " ", "b2", " ", "h0", " ", "t3", " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", "\[Eta]b", " ", 
       SuperscriptBox["\[CurlyPhi]", "3"]}], "+", 
      RowBox[{"15552", " ", "b0", " ", "b1", " ", "h1", " ", "t3", " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", "\[Eta]b", " ", 
       SuperscriptBox["\[CurlyPhi]", "3"]}], "+", 
      RowBox[{"1944", " ", 
       SuperscriptBox["b0", "2"], " ", "h2", " ", "t3", " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", "\[Eta]b", " ", 
       SuperscriptBox["\[CurlyPhi]", "3"]}], "+", 
      RowBox[{"139968", " ", 
       SuperscriptBox["t1", "2"], " ", "t3", " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", "\[Eta]b", " ", 
       SuperscriptBox["\[CurlyPhi]", "3"]}], "-", 
      RowBox[{"69984", " ", "t0", " ", "t2", " ", "t3", " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", "\[Eta]b", " ", 
       SuperscriptBox["\[CurlyPhi]", "3"]}], "-", 
      RowBox[{"1944", " ", 
       SuperscriptBox["b2", "2"], " ", "h0", " ", "t0", " ", "\[Eta]a", " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", 
       SuperscriptBox["\[CurlyPhi]", "3"]}], "-", 
      RowBox[{
      "15552", " ", "b1", " ", "b2", " ", "h1", " ", "t0", " ", "\[Eta]a", 
       " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", 
       SuperscriptBox["\[CurlyPhi]", "3"]}], "+", 
      RowBox[{"19440", " ", 
       SuperscriptBox["b1", "2"], " ", "h2", " ", "t0", " ", "\[Eta]a", " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", 
       SuperscriptBox["\[CurlyPhi]", "3"]}], "+", 
      RowBox[{
      "9720", " ", "b0", " ", "b2", " ", "h2", " ", "t0", " ", "\[Eta]a", " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", 
       SuperscriptBox["\[CurlyPhi]", "3"]}], "+", 
      RowBox[{
      "17496", " ", "b1", " ", "b2", " ", "h0", " ", "t1", " ", "\[Eta]a", 
       " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", 
       SuperscriptBox["\[CurlyPhi]", "3"]}], "-", 
      RowBox[{"19440", " ", 
       SuperscriptBox["b1", "2"], " ", "h1", " ", "t1", " ", "\[Eta]a", " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", 
       SuperscriptBox["\[CurlyPhi]", "3"]}], "-", 
      RowBox[{
      "9720", " ", "b0", " ", "b2", " ", "h1", " ", "t1", " ", "\[Eta]a", " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", 
       SuperscriptBox["\[CurlyPhi]", "3"]}], "-", 
      RowBox[{
      "23328", " ", "b0", " ", "b1", " ", "h2", " ", "t1", " ", "\[Eta]a", 
       " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", 
       SuperscriptBox["\[CurlyPhi]", "3"]}], "+", 
      RowBox[{"3888", " ", 
       SuperscriptBox["b1", "2"], " ", "h0", " ", "t2", " ", "\[Eta]a", " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", 
       SuperscriptBox["\[CurlyPhi]", "3"]}], "+", 
      RowBox[{
      "1944", " ", "b0", " ", "b2", " ", "h0", " ", "t2", " ", "\[Eta]a", " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", 
       SuperscriptBox["\[CurlyPhi]", "3"]}], "+", 
      RowBox[{
      "34992", " ", "b0", " ", "b1", " ", "h1", " ", "t2", " ", "\[Eta]a", 
       " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", 
       SuperscriptBox["\[CurlyPhi]", "3"]}], "-", 
      RowBox[{"5832", " ", 
       SuperscriptBox["b0", "2"], " ", "h2", " ", "t2", " ", "\[Eta]a", " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", 
       SuperscriptBox["\[CurlyPhi]", "3"]}], "+", 
      RowBox[{"69984", " ", 
       SuperscriptBox["t1", "2"], " ", "t2", " ", "\[Eta]a", " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", 
       SuperscriptBox["\[CurlyPhi]", "3"]}], "-", 
      RowBox[{"139968", " ", "t0", " ", 
       SuperscriptBox["t2", "2"], " ", "\[Eta]a", " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", 
       SuperscriptBox["\[CurlyPhi]", "3"]}], "-", 
      RowBox[{
      "21384", " ", "b0", " ", "b1", " ", "h0", " ", "t3", " ", "\[Eta]a", 
       " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", 
       SuperscriptBox["\[CurlyPhi]", "3"]}], "+", 
      RowBox[{"9720", " ", 
       SuperscriptBox["b0", "2"], " ", "h1", " ", "t3", " ", "\[Eta]a", " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", 
       SuperscriptBox["\[CurlyPhi]", "3"]}], "+", 
      RowBox[{"69984", " ", "t0", " ", "t1", " ", "t3", " ", "\[Eta]a", " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", 
       SuperscriptBox["\[CurlyPhi]", "3"]}], "-", 
      RowBox[{"1944", " ", "b1", " ", "b2", " ", "h0", " ", "t0", " ", 
       SuperscriptBox["\[Eta]b", "3"], " ", 
       SuperscriptBox["\[CurlyPhi]", "3"]}], "-", 
      RowBox[{"3888", " ", 
       SuperscriptBox["b1", "2"], " ", "h1", " ", "t0", " ", 
       SuperscriptBox["\[Eta]b", "3"], " ", 
       SuperscriptBox["\[CurlyPhi]", "3"]}], "-", 
      RowBox[{"1944", " ", "b0", " ", "b2", " ", "h1", " ", "t0", " ", 
       SuperscriptBox["\[Eta]b", "3"], " ", 
       SuperscriptBox["\[CurlyPhi]", "3"]}], "+", 
      RowBox[{"11664", " ", "b0", " ", "b1", " ", "h2", " ", "t0", " ", 
       SuperscriptBox["\[Eta]b", "3"], " ", 
       SuperscriptBox["\[CurlyPhi]", "3"]}], "+", 
      RowBox[{"7776", " ", 
       SuperscriptBox["b1", "2"], " ", "h0", " ", "t1", " ", 
       SuperscriptBox["\[Eta]b", "3"], " ", 
       SuperscriptBox["\[CurlyPhi]", "3"]}], "+", 
      RowBox[{"3888", " ", "b0", " ", "b2", " ", "h0", " ", "t1", " ", 
       SuperscriptBox["\[Eta]b", "3"], " ", 
       SuperscriptBox["\[CurlyPhi]", "3"]}], "-", 
      RowBox[{"11664", " ", "b0", " ", "b1", " ", "h1", " ", "t1", " ", 
       SuperscriptBox["\[Eta]b", "3"], " ", 
       SuperscriptBox["\[CurlyPhi]", "3"]}], "-", 
      RowBox[{"11664", " ", 
       SuperscriptBox["b0", "2"], " ", "h2", " ", "t1", " ", 
       SuperscriptBox["\[Eta]b", "3"], " ", 
       SuperscriptBox["\[CurlyPhi]", "3"]}], "+", 
      RowBox[{"46656", " ", 
       SuperscriptBox["t1", "3"], " ", 
       SuperscriptBox["\[Eta]b", "3"], " ", 
       SuperscriptBox["\[CurlyPhi]", "3"]}], "-", 
      RowBox[{"5832", " ", "b0", " ", "b1", " ", "h0", " ", "t2", " ", 
       SuperscriptBox["\[Eta]b", "3"], " ", 
       SuperscriptBox["\[CurlyPhi]", "3"]}], "+", 
      RowBox[{"17496", " ", 
       SuperscriptBox["b0", "2"], " ", "h1", " ", "t2", " ", 
       SuperscriptBox["\[Eta]b", "3"], " ", 
       SuperscriptBox["\[CurlyPhi]", "3"]}], "-", 
      RowBox[{"69984", " ", "t0", " ", "t1", " ", "t2", " ", 
       SuperscriptBox["\[Eta]b", "3"], " ", 
       SuperscriptBox["\[CurlyPhi]", "3"]}], "-", 
      RowBox[{"3888", " ", 
       SuperscriptBox["b0", "2"], " ", "h0", " ", "t3", " ", 
       SuperscriptBox["\[Eta]b", "3"], " ", 
       SuperscriptBox["\[CurlyPhi]", "3"]}], "+", 
      RowBox[{"23328", " ", 
       SuperscriptBox["t0", "2"], " ", "t3", " ", 
       SuperscriptBox["\[Eta]b", "3"], " ", 
       SuperscriptBox["\[CurlyPhi]", "3"]}], "-", 
      RowBox[{"7776", " ", 
       SuperscriptBox["b1", "2"], " ", 
       SuperscriptBox["b2", "2"], " ", 
       SuperscriptBox["\[Eta]a", "3"], " ", "\[Lambda]0", " ", 
       SuperscriptBox["\[CurlyPhi]", "3"]}], "+", 
      RowBox[{"7776", " ", "b0", " ", 
       SuperscriptBox["b2", "3"], " ", 
       SuperscriptBox["\[Eta]a", "3"], " ", "\[Lambda]0", " ", 
       SuperscriptBox["\[CurlyPhi]", "3"]}], "-", 
      RowBox[{"23328", " ", 
       SuperscriptBox["b1", "3"], " ", "b2", " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", "\[Eta]b", " ", "\[Lambda]0", " ", 
       SuperscriptBox["\[CurlyPhi]", "3"]}], "+", 
      RowBox[{"23328", " ", "b0", " ", "b1", " ", 
       SuperscriptBox["b2", "2"], " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", "\[Eta]b", " ", "\[Lambda]0", " ", 
       SuperscriptBox["\[CurlyPhi]", "3"]}], "-", 
      RowBox[{"15552", " ", 
       SuperscriptBox["b1", "4"], " ", "\[Eta]a", " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", "\[Lambda]0", " ", 
       SuperscriptBox["\[CurlyPhi]", "3"]}], "+", 
      RowBox[{"7776", " ", "b0", " ", 
       SuperscriptBox["b1", "2"], " ", "b2", " ", "\[Eta]a", " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", "\[Lambda]0", " ", 
       SuperscriptBox["\[CurlyPhi]", "3"]}], "+", 
      RowBox[{"7776", " ", 
       SuperscriptBox["b0", "2"], " ", 
       SuperscriptBox["b2", "2"], " ", "\[Eta]a", " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", "\[Lambda]0", " ", 
       SuperscriptBox["\[CurlyPhi]", "3"]}], "-", 
      RowBox[{"7776", " ", "b0", " ", 
       SuperscriptBox["b1", "3"], " ", 
       SuperscriptBox["\[Eta]b", "3"], " ", "\[Lambda]0", " ", 
       SuperscriptBox["\[CurlyPhi]", "3"]}], "+", 
      RowBox[{"7776", " ", 
       SuperscriptBox["b0", "2"], " ", "b1", " ", "b2", " ", 
       SuperscriptBox["\[Eta]b", "3"], " ", "\[Lambda]0", " ", 
       SuperscriptBox["\[CurlyPhi]", "3"]}], "+", 
      RowBox[{"7776", " ", 
       SuperscriptBox["b1", "3"], " ", "b2", " ", 
       SuperscriptBox["\[Eta]a", "3"], " ", "\[Lambda]1", " ", 
       SuperscriptBox["\[CurlyPhi]", "3"]}], "-", 
      RowBox[{"7776", " ", "b0", " ", "b1", " ", 
       SuperscriptBox["b2", "2"], " ", 
       SuperscriptBox["\[Eta]a", "3"], " ", "\[Lambda]1", " ", 
       SuperscriptBox["\[CurlyPhi]", "3"]}], "+", 
      RowBox[{"15552", " ", 
       SuperscriptBox["b1", "4"], " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", "\[Eta]b", " ", "\[Lambda]1", " ", 
       SuperscriptBox["\[CurlyPhi]", "3"]}], "-", 
      RowBox[{"7776", " ", "b0", " ", 
       SuperscriptBox["b1", "2"], " ", "b2", " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", "\[Eta]b", " ", "\[Lambda]1", " ", 
       SuperscriptBox["\[CurlyPhi]", "3"]}], "-", 
      RowBox[{"7776", " ", 
       SuperscriptBox["b0", "2"], " ", 
       SuperscriptBox["b2", "2"], " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", "\[Eta]b", " ", "\[Lambda]1", " ", 
       SuperscriptBox["\[CurlyPhi]", "3"]}], "+", 
      RowBox[{"23328", " ", "b0", " ", 
       SuperscriptBox["b1", "3"], " ", "\[Eta]a", " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", "\[Lambda]1", " ", 
       SuperscriptBox["\[CurlyPhi]", "3"]}], "-", 
      RowBox[{"23328", " ", 
       SuperscriptBox["b0", "2"], " ", "b1", " ", "b2", " ", "\[Eta]a", " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", "\[Lambda]1", " ", 
       SuperscriptBox["\[CurlyPhi]", "3"]}], "+", 
      RowBox[{"7776", " ", 
       SuperscriptBox["b0", "2"], " ", 
       SuperscriptBox["b1", "2"], " ", 
       SuperscriptBox["\[Eta]b", "3"], " ", "\[Lambda]1", " ", 
       SuperscriptBox["\[CurlyPhi]", "3"]}], "-", 
      RowBox[{"7776", " ", 
       SuperscriptBox["b0", "3"], " ", "b2", " ", 
       SuperscriptBox["\[Eta]b", "3"], " ", "\[Lambda]1", " ", 
       SuperscriptBox["\[CurlyPhi]", "3"]}], "+", 
      RowBox[{"162", " ", 
       SuperscriptBox["b1", "2"], " ", 
       SuperscriptBox["b2", "2"], " ", "h0", " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", 
       SuperscriptBox["\[CurlyPhi]", "4"]}], "-", 
      RowBox[{"162", " ", "b0", " ", 
       SuperscriptBox["b2", "3"], " ", "h0", " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", 
       SuperscriptBox["\[CurlyPhi]", "4"]}], "-", 
      RowBox[{"324", " ", 
       SuperscriptBox["b1", "3"], " ", "b2", " ", "h1", " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", 
       SuperscriptBox["\[CurlyPhi]", "4"]}], "+", 
      RowBox[{"324", " ", "b0", " ", "b1", " ", 
       SuperscriptBox["b2", "2"], " ", "h1", " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", 
       SuperscriptBox["\[CurlyPhi]", "4"]}], "+", 
      RowBox[{"108", " ", 
       SuperscriptBox["b1", "4"], " ", "h2", " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", 
       SuperscriptBox["\[CurlyPhi]", "4"]}], "-", 
      RowBox[{"54", " ", "b0", " ", 
       SuperscriptBox["b1", "2"], " ", "b2", " ", "h2", " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", 
       SuperscriptBox["\[CurlyPhi]", "4"]}], "-", 
      RowBox[{"54", " ", 
       SuperscriptBox["b0", "2"], " ", 
       SuperscriptBox["b2", "2"], " ", "h2", " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", 
       SuperscriptBox["\[CurlyPhi]", "4"]}], "+", 
      RowBox[{"4374", " ", 
       SuperscriptBox["b2", "2"], " ", 
       SuperscriptBox["t1", "2"], " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", 
       SuperscriptBox["\[CurlyPhi]", "4"]}], "-", 
      RowBox[{"3888", " ", 
       SuperscriptBox["b2", "2"], " ", "t0", " ", "t2", " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", 
       SuperscriptBox["\[CurlyPhi]", "4"]}], "-", 
      RowBox[{"5832", " ", "b1", " ", "b2", " ", "t1", " ", "t2", " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", 
       SuperscriptBox["\[CurlyPhi]", "4"]}], "+", 
      RowBox[{"3888", " ", 
       SuperscriptBox["b1", "2"], " ", 
       SuperscriptBox["t2", "2"], " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", 
       SuperscriptBox["\[CurlyPhi]", "4"]}], "+", 
      RowBox[{"1944", " ", "b0", " ", "b2", " ", 
       SuperscriptBox["t2", "2"], " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", 
       SuperscriptBox["\[CurlyPhi]", "4"]}], "+", 
      RowBox[{"3888", " ", "b1", " ", "b2", " ", "t0", " ", "t3", " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", 
       SuperscriptBox["\[CurlyPhi]", "4"]}], "-", 
      RowBox[{"1944", " ", 
       SuperscriptBox["b1", "2"], " ", "t1", " ", "t3", " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", 
       SuperscriptBox["\[CurlyPhi]", "4"]}], "-", 
      RowBox[{"972", " ", "b0", " ", "b2", " ", "t1", " ", "t3", " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", 
       SuperscriptBox["\[CurlyPhi]", "4"]}], "-", 
      RowBox[{"1944", " ", "b0", " ", "b1", " ", "t2", " ", "t3", " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", 
       SuperscriptBox["\[CurlyPhi]", "4"]}], "+", 
      RowBox[{"486", " ", 
       SuperscriptBox["b0", "2"], " ", 
       SuperscriptBox["t3", "2"], " ", 
       SuperscriptBox["\[Eta]a", "2"], " ", 
       SuperscriptBox["\[CurlyPhi]", "4"]}], "+", 
      RowBox[{"324", " ", 
       SuperscriptBox["b1", "3"], " ", "b2", " ", "h0", " ", "\[Eta]a", " ", 
       "\[Eta]b", " ", 
       SuperscriptBox["\[CurlyPhi]", "4"]}], "-", 
      RowBox[{"324", " ", "b0", " ", "b1", " ", 
       SuperscriptBox["b2", "2"], " ", "h0", " ", "\[Eta]a", " ", "\[Eta]b", 
       " ", 
       SuperscriptBox["\[CurlyPhi]", "4"]}], "-", 
      RowBox[{"432", " ", 
       SuperscriptBox["b1", "4"], " ", "h1", " ", "\[Eta]a", " ", "\[Eta]b", 
       " ", 
       SuperscriptBox["\[CurlyPhi]", "4"]}], "+", 
      RowBox[{"216", " ", "b0", " ", 
       SuperscriptBox["b1", "2"], " ", "b2", " ", "h1", " ", "\[Eta]a", " ", 
       "\[Eta]b", " ", 
       SuperscriptBox["\[CurlyPhi]", "4"]}], "+", 
      RowBox[{"216", " ", 
       SuperscriptBox["b0", "2"], " ", 
       SuperscriptBox["b2", "2"], " ", "h1", " ", "\[Eta]a", " ", "\[Eta]b", 
       " ", 
       SuperscriptBox["\[CurlyPhi]", "4"]}], "+", 
      RowBox[{"324", " ", "b0", " ", 
       SuperscriptBox["b1", "3"], " ", "h2", " ", "\[Eta]a", " ", "\[Eta]b", 
       " ", 
       SuperscriptBox["\[CurlyPhi]", "4"]}], "-", 
      RowBox[{"324", " ", 
       SuperscriptBox["b0", "2"], " ", "b1", " ", "b2", " ", "h2", " ", 
       "\[Eta]a", " ", "\[Eta]b", " ", 
       SuperscriptBox["\[CurlyPhi]", "4"]}], "+", 
      RowBox[{"972", " ", 
       SuperscriptBox["b2", "2"], " ", "t0", " ", "t1", " ", "\[Eta]a", " ", 
       "\[Eta]b", " ", 
       SuperscriptBox["\[CurlyPhi]", "4"]}], "+", 
      RowBox[{"5832", " ", "b1", " ", "b2", " ", 
       SuperscriptBox["t1", "2"], " ", "\[Eta]a", " ", "\[Eta]b", " ", 
       SuperscriptBox["\[CurlyPhi]", "4"]}], "-", 
      RowBox[{
      "9720", " ", "b1", " ", "b2", " ", "t0", " ", "t2", " ", "\[Eta]a", " ",
        "\[Eta]b", " ", 
       SuperscriptBox["\[CurlyPhi]", "4"]}], "-", 
      RowBox[{"1944", " ", 
       SuperscriptBox["b1", "2"], " ", "t1", " ", "t2", " ", "\[Eta]a", " ", 
       "\[Eta]b", " ", 
       SuperscriptBox["\[CurlyPhi]", "4"]}], "-", 
      RowBox[{
      "972", " ", "b0", " ", "b2", " ", "t1", " ", "t2", " ", "\[Eta]a", " ", 
       "\[Eta]b", " ", 
       SuperscriptBox["\[CurlyPhi]", "4"]}], "+", 
      RowBox[{"5832", " ", "b0", " ", "b1", " ", 
       SuperscriptBox["t2", "2"], " ", "\[Eta]a", " ", "\[Eta]b", " ", 
       SuperscriptBox["\[CurlyPhi]", "4"]}], "+", 
      RowBox[{"5832", " ", 
       SuperscriptBox["b1", "2"], " ", "t0", " ", "t3", " ", "\[Eta]a", " ", 
       "\[Eta]b", " ", 
       SuperscriptBox["\[CurlyPhi]", "4"]}], "+", 
      RowBox[{
      "2916", " ", "b0", " ", "b2", " ", "t0", " ", "t3", " ", "\[Eta]a", " ",
        "\[Eta]b", " ", 
       SuperscriptBox["\[CurlyPhi]", "4"]}], "-", 
      RowBox[{
      "9720", " ", "b0", " ", "b1", " ", "t1", " ", "t3", " ", "\[Eta]a", " ",
        "\[Eta]b", " ", 
       SuperscriptBox["\[CurlyPhi]", "4"]}], "+", 
      RowBox[{"972", " ", 
       SuperscriptBox["b0", "2"], " ", "t2", " ", "t3", " ", "\[Eta]a", " ", 
       "\[Eta]b", " ", 
       SuperscriptBox["\[CurlyPhi]", "4"]}], "+", 
      RowBox[{"108", " ", 
       SuperscriptBox["b1", "4"], " ", "h0", " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", 
       SuperscriptBox["\[CurlyPhi]", "4"]}], "-", 
      RowBox[{"54", " ", "b0", " ", 
       SuperscriptBox["b1", "2"], " ", "b2", " ", "h0", " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", 
       SuperscriptBox["\[CurlyPhi]", "4"]}], "-", 
      RowBox[{"54", " ", 
       SuperscriptBox["b0", "2"], " ", 
       SuperscriptBox["b2", "2"], " ", "h0", " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", 
       SuperscriptBox["\[CurlyPhi]", "4"]}], "-", 
      RowBox[{"324", " ", "b0", " ", 
       SuperscriptBox["b1", "3"], " ", "h1", " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", 
       SuperscriptBox["\[CurlyPhi]", "4"]}], "+", 
      RowBox[{"324", " ", 
       SuperscriptBox["b0", "2"], " ", "b1", " ", "b2", " ", "h1", " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", 
       SuperscriptBox["\[CurlyPhi]", "4"]}], "+", 
      RowBox[{"162", " ", 
       SuperscriptBox["b0", "2"], " ", 
       SuperscriptBox["b1", "2"], " ", "h2", " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", 
       SuperscriptBox["\[CurlyPhi]", "4"]}], "-", 
      RowBox[{"162", " ", 
       SuperscriptBox["b0", "3"], " ", "b2", " ", "h2", " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", 
       SuperscriptBox["\[CurlyPhi]", "4"]}], "+", 
      RowBox[{"486", " ", 
       SuperscriptBox["b2", "2"], " ", 
       SuperscriptBox["t0", "2"], " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", 
       SuperscriptBox["\[CurlyPhi]", "4"]}], "-", 
      RowBox[{"1944", " ", "b1", " ", "b2", " ", "t0", " ", "t1", " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", 
       SuperscriptBox["\[CurlyPhi]", "4"]}], "+", 
      RowBox[{"3888", " ", 
       SuperscriptBox["b1", "2"], " ", 
       SuperscriptBox["t1", "2"], " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", 
       SuperscriptBox["\[CurlyPhi]", "4"]}], "+", 
      RowBox[{"1944", " ", "b0", " ", "b2", " ", 
       SuperscriptBox["t1", "2"], " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", 
       SuperscriptBox["\[CurlyPhi]", "4"]}], "-", 
      RowBox[{"1944", " ", 
       SuperscriptBox["b1", "2"], " ", "t0", " ", "t2", " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", 
       SuperscriptBox["\[CurlyPhi]", "4"]}], "-", 
      RowBox[{"972", " ", "b0", " ", "b2", " ", "t0", " ", "t2", " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", 
       SuperscriptBox["\[CurlyPhi]", "4"]}], "-", 
      RowBox[{"5832", " ", "b0", " ", "b1", " ", "t1", " ", "t2", " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", 
       SuperscriptBox["\[CurlyPhi]", "4"]}], "+", 
      RowBox[{"4374", " ", 
       SuperscriptBox["b0", "2"], " ", 
       SuperscriptBox["t2", "2"], " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", 
       SuperscriptBox["\[CurlyPhi]", "4"]}], "+", 
      RowBox[{"3888", " ", "b0", " ", "b1", " ", "t0", " ", "t3", " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", 
       SuperscriptBox["\[CurlyPhi]", "4"]}], "-", 
      RowBox[{"3888", " ", 
       SuperscriptBox["b0", "2"], " ", "t1", " ", "t3", " ", 
       SuperscriptBox["\[Eta]b", "2"], " ", 
       SuperscriptBox["\[CurlyPhi]", "4"]}], "-", 
      RowBox[{"54", " ", 
       SuperscriptBox["b1", "2"], " ", 
       SuperscriptBox["b2", "2"], " ", "t0", " ", "\[Eta]a", " ", 
       SuperscriptBox["\[CurlyPhi]", "5"]}], "+", 
      RowBox[{"54", " ", "b0", " ", 
       SuperscriptBox["b2", "3"], " ", "t0", " ", "\[Eta]a", " ", 
       SuperscriptBox["\[CurlyPhi]", "5"]}], "+", 
      RowBox[{"162", " ", 
       SuperscriptBox["b1", "3"], " ", "b2", " ", "t1", " ", "\[Eta]a", " ", 
       SuperscriptBox["\[CurlyPhi]", "5"]}], "-", 
      RowBox[{"162", " ", "b0", " ", "b1", " ", 
       SuperscriptBox["b2", "2"], " ", "t1", " ", "\[Eta]a", " ", 
       SuperscriptBox["\[CurlyPhi]", "5"]}], "-", 
      RowBox[{"108", " ", 
       SuperscriptBox["b1", "4"], " ", "t2", " ", "\[Eta]a", " ", 
       SuperscriptBox["\[CurlyPhi]", "5"]}], "+", 
      RowBox[{"54", " ", "b0", " ", 
       SuperscriptBox["b1", "2"], " ", "b2", " ", "t2", " ", "\[Eta]a", " ", 
       SuperscriptBox["\[CurlyPhi]", "5"]}], "+", 
      RowBox[{"54", " ", 
       SuperscriptBox["b0", "2"], " ", 
       SuperscriptBox["b2", "2"], " ", "t2", " ", "\[Eta]a", " ", 
       SuperscriptBox["\[CurlyPhi]", "5"]}], "+", 
      RowBox[{"54", " ", "b0", " ", 
       SuperscriptBox["b1", "3"], " ", "t3", " ", "\[Eta]a", " ", 
       SuperscriptBox["\[CurlyPhi]", "5"]}], "-", 
      RowBox[{"54", " ", 
       SuperscriptBox["b0", "2"], " ", "b1", " ", "b2", " ", "t3", " ", 
       "\[Eta]a", " ", 
       SuperscriptBox["\[CurlyPhi]", "5"]}], "-", 
      RowBox[{"54", " ", 
       SuperscriptBox["b1", "3"], " ", "b2", " ", "t0", " ", "\[Eta]b", " ", 
       SuperscriptBox["\[CurlyPhi]", "5"]}], "+", 
      RowBox[{"54", " ", "b0", " ", "b1", " ", 
       SuperscriptBox["b2", "2"], " ", "t0", " ", "\[Eta]b", " ", 
       SuperscriptBox["\[CurlyPhi]", "5"]}], "+", 
      RowBox[{"108", " ", 
       SuperscriptBox["b1", "4"], " ", "t1", " ", "\[Eta]b", " ", 
       SuperscriptBox["\[CurlyPhi]", "5"]}], "-", 
      RowBox[{"54", " ", "b0", " ", 
       SuperscriptBox["b1", "2"], " ", "b2", " ", "t1", " ", "\[Eta]b", " ", 
       SuperscriptBox["\[CurlyPhi]", "5"]}], "-", 
      RowBox[{"54", " ", 
       SuperscriptBox["b0", "2"], " ", 
       SuperscriptBox["b2", "2"], " ", "t1", " ", "\[Eta]b", " ", 
       SuperscriptBox["\[CurlyPhi]", "5"]}], "-", 
      RowBox[{"162", " ", "b0", " ", 
       SuperscriptBox["b1", "3"], " ", "t2", " ", "\[Eta]b", " ", 
       SuperscriptBox["\[CurlyPhi]", "5"]}], "+", 
      RowBox[{"162", " ", 
       SuperscriptBox["b0", "2"], " ", "b1", " ", "b2", " ", "t2", " ", 
       "\[Eta]b", " ", 
       SuperscriptBox["\[CurlyPhi]", "5"]}], "+", 
      RowBox[{"54", " ", 
       SuperscriptBox["b0", "2"], " ", 
       SuperscriptBox["b1", "2"], " ", "t3", " ", "\[Eta]b", " ", 
       SuperscriptBox["\[CurlyPhi]", "5"]}], "-", 
      RowBox[{"54", " ", 
       SuperscriptBox["b0", "3"], " ", "b2", " ", "t3", " ", "\[Eta]b", " ", 
       SuperscriptBox["\[CurlyPhi]", "5"]}], "+", 
      RowBox[{
       SuperscriptBox["b1", "6"], " ", 
       SuperscriptBox["\[CurlyPhi]", "6"]}], "-", 
      RowBox[{"3", " ", "b0", " ", 
       SuperscriptBox["b1", "4"], " ", "b2", " ", 
       SuperscriptBox["\[CurlyPhi]", "6"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["b0", "2"], " ", 
       SuperscriptBox["b1", "2"], " ", 
       SuperscriptBox["b2", "2"], " ", 
       SuperscriptBox["\[CurlyPhi]", "6"]}], "-", 
      RowBox[{
       SuperscriptBox["b0", "3"], " ", 
       SuperscriptBox["b2", "3"], " ", 
       SuperscriptBox["\[CurlyPhi]", "6"]}]}], ")"}]}]}], ";"}]], "Code",
 CellChangeTimes->{{3.715536178387754*^9, 
  3.7155361809288673`*^9}},ExpressionUUID->"39532683-250d-4555-ad14-\
d5b60d664842"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{808, 599},
WindowMargins->{{144, Automatic}, {Automatic, 0}},
CellContext->Notebook,
FrontEndVersion->"11.1 for Mac OS X x86 (32-bit, 64-bit Kernel) (April 27, \
2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 161, 3, 92, "Title", "ExpressionUUID" -> \
"49c8ed61-66ca-4732-84d9-21a9094084cf"],
Cell[CellGroupData[{
Cell[766, 29, 165, 3, 64, "Section", "ExpressionUUID" -> \
"8dfcf108-7606-4b4a-851e-aba81af08305"],
Cell[934, 34, 645, 14, 53, "Code", "ExpressionUUID" -> \
"594b5efd-87fa-473b-a582-188089207c80"],
Cell[1582, 50, 3027, 90, 68, "Code", "ExpressionUUID" -> \
"447e42ca-1159-4d08-a9c5-d8de810b1fe1"],
Cell[4612, 142, 6269, 186, 68, "Code", "ExpressionUUID" -> \
"667d6418-18cf-4307-ba52-5ea76821465e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10918, 333, 165, 3, 64, "Section", "ExpressionUUID" -> \
"fe790343-a45e-488a-bb2b-5fb8645e9b1d"],
Cell[11086, 338, 7073, 210, 72, "Code", "ExpressionUUID" -> \
"70eae3ba-ddb9-4215-a4c0-3dec3ef35834"],
Cell[18162, 550, 80280, 1627, 68, "Code", "ExpressionUUID" -> \
"39532683-250d-4555-ad14-d5b60d664842"]
}, Open  ]]
}, Open  ]]
}
]
*)


